Introduction to the Kalman Filter and Tuning its Statistics for Near Optimal Estimates and Cramer Rao Bound

This report provides a brief historical evolution of the concepts in the Kalman filtering theory since ancient times to the present. A brief description of the filter equations its aesthetics, beauty, truth, fascinating perspectives and competence are described. For a Kalman filter design to provide optimal estimates tuning of its statistics namely initial state and covariance, unknown parameters, and state and measurement noise covariances is important. The earlier tuning approaches are reviewed. The present approach is a reference recursive recipe based on multiple filter passes through the data without any optimization to reach a `statistical equilibrium' solution. It utilizes the a priori, a posteriori, and smoothed states, their corresponding predicted measurements and the actual measurements help to balance the measurement equation and similarly the state equation to help form a generalized likelihood cost function. The filter covariance at the end of each pass is heuristically scaled up by the number of data points is further trimmed to statistically match the exact estimates and Cramer Rao Bounds (CRBs) available with no process noise provided the initial covariance for subsequent passes. During simulation studies with process noise the matching of the input and estimated noise sequence over time and in real data the generalized cost functions helped to obtain confidence in the results. Simulation studies of a constant signal, a ramp, a spring, mass, damper system with a weak non linear spring constant, longitudinal and lateral motion of an airplane was followed by similar but more involved real airplane data was carried out in MATLAB. In all cases the present approach was shown to provide internally consistent and best possible estimates and their CRBs.

==> EKF_REAL_NEW.m <==

function EKF_REAL_NEW(varargin)

tic;clc;clear all;close all;
global  total_sts R0_power N case_study coupling x0_initial SOKF ns np nm dt t D

%%Real data case study no. 
%1-Longitudinal dimensional
%2a-Longitudinal non dimensional with up and down elevator input
%2b-Longitudinal non dimensional with up and down elevator input with cubic term
%3-Longitudinal non dimensional with aileron input
%4-Lateral dimensional
%5-Lateral non dimensional 
case_study='1';

%1-with coupling,0-without coupling for 2nd case
coupling=1;

%Initial values of P0=10^P0_power,R=2^R0_power,
%%%Q= 10^Q0_power for the first iteration
P0_power=-1;
R0_power=-1;
Q0_power=-1;

iter_max=100;
stop=0*10^-5;

%1-Scaleup,2-IIM,3-P0smoth,
P0_method=1;
%1-P0=cov(S P)=[0,0;0,NZ],2-diag,3-full,
P0_option=1;

%1-EM(Bavdekar=z-h(xs)+...),2-MS(z-h(x+)+...),3-MT(z-h(x-)-...),4-(z-h(xd))
R_method=1;
%1-EM(Bavdekar(xs(k)-f(xs(k-1)+...),2-DSDT(xs(k)-xd(k)+...),
%%3-MT(x(+)-x(-)+...),4-MS(K(z-h(x-)(z-h(x-)'K')
Q_method=1;
%1-Q=cov(S,P)=[NZ,0;0,0],2-diag,3-full
Q_option=1;
%1-diag,2-full
R_option=1;

if strcmp(case_study,'1')
D=dlmread('case1.dat');
N=354;ns=3;nm=4;np=9;
Z=D(1:N+1,2:nm+1)';
x0_initial=[Z(1:ns,1);-0.46;-3.5;-0.47;-0.05;-5.74;0.08;0.16;-0.001;1;0];
end

if strcmp(case_study,'2a')
D=dlmread('case2.dat');
N=175;ns=3;nm=5;np=12;
Z=D(1:N+1,2:nm+1)';
x0_initial=[Z(1:ns,1);4;0.24;0.17;-0.48;-17;-0.9;-0.05;-0.02;0.175;-0.3;-0.083;-0.015];
end

if strcmp(case_study,'2b')
D=dlmread('case2.dat');
N=175;ns=3;nm=5;np=13;
Z=D(1:N+1,2:nm+1)';
x0_initial=[Z(1:ns,1);4;0.24;0.17;-0.48;-17;-0.9;-0.05;-0.02;0.175;-0.3;0.03;-0.083;-0.015];
end

if strcmp(case_study,'3')
D=dlmread('case3.dat');
N=375;ns=3;nm=4;np=10;
Z=D(1:N+1,2:nm+1)';
x0_initial=1*[Z(1:ns,1);4;0.15;0.2;-0.5;-11.5;-5;-1.38;-0.06;-0.01;0.2];
end

if strcmp(case_study,'4')
D=dlmread('case4.dat');
N=234;ns=4;nm=7;np=21;
Z=D(1:N+1,2:nm+1)';
x0_initial=[Z(1:ns,1);-0.04;0.01;0.0001;0.01;0.0001;-16.8;-0.24;0.4;12;20; ...
0.0001;0.0001;1.5;-0.003;-0.04;0.35;-2.5;0.0001;0.2;0.01;0.001];
end

if strcmp(case_study,'5')
D=dlmread('case5.dat');
N=425;ns=4;nm=5;np=20;
Z=D(1:N+1,2:nm+1)';
x0_initial=[Z(1:ns,1);-0.5;0.1;-0.01;0.01;-0.35;0.01;0.06;0.01;-0.002;0.002; ...
0.07;-0.055;-0.05;0.003;-0.04;0.0068;-0.025;0.5;-1;0.005];
end

%x0_initial=[Z(1:ns,1);zeros(np,1)];

%Not Used
IEKF=0;
SOKF=0;

e_max=1;
R2term=1;
Q2term=1;
Scale_up=N;
last_n=round(0.5*N);
total_sts=ns+np;
t=D(:,1)';dt=t(2)-t(1);

display(['No. of data points N =' num2str(N)]);
display(['No. of states=' num2str(ns)]);
display(['No. of parameters=' num2str(np)]);
display(['No. of measurements=' num2str(nm)]);
display(['size(X0)=' num2str(total_sts) 'x' num2str(1)]);
display(['size(P0)=' num2str(total_sts) 'x' num2str(total_sts)]);
display(['size(Q)=' num2str(total_sts) 'x' num2str(total_sts)]);
display(['size(R)=' num2str(nm) 'x' num2str(nm)]);
display(['size(F)=' num2str(total_sts) 'x' num2str(total_sts)]);
display(['size(H)=' num2str(nm) 'x' num2str(total_sts)]);
display(['size(K)=' num2str(total_sts) 'x' num2str(nm)]);

%%Pre-allocating memory with zeros as values
StoreX0=zeros(e_max,total_sts);X_smooth=[];StoreP0=StoreX0;K_all=[];
P_EKF=zeros(e_max,total_sts);StoreR=zeros(e_max,nm);StoreQ=StoreX0;
S1diag=zeros(N,nm);P_smooth=[];S2diag=S1diag;S3diag=S1diag;Blob_X0=[];
Blob_P0=[];J5=zeros(e_max,1);J1=zeros(e_max,nm);J2=J1;J3=J1;J4=J1;
Save_P0=[];Save_X=[];Save_Q=[];J6=zeros(e_max,ns);J7=J6;J8=J6;
C1diag=zeros(N,ns);C2diag=C1diag;C3diag=C1diag;Save_R=[];
X_comb=[];P_comb=[];filename='workspace_real';

xk_prior=zeros(total_sts,N);pk_prior=zeros(total_sts,total_sts,N);
hx1=zeros(nm,N);H1=zeros(nm,total_sts,N);hx2=hx1;hx3=hx1;hx4=hx1;
invS=zeros(nm,nm,N);xk_posterior=xk_prior;pk_minus=zeros(N,total_sts);
pk_plus=pk_minus;K=zeros(total_sts,nm,N);S1=invS;S2=S1;S3=S1;fxs=xk_prior;
pk_posterior=pk_prior;F=pk_prior;Fs=F;Fd=F;innov=hx1;filter_residue=hx1;
smooth_residue=hx1;xd_est=xk_prior;w2=xk_prior;tx=t(2:N+1);xx=repmat(tx,2,1);
xx=xx(:);fail=0;H3=H1;H2=H1;dynamical_residue=hx1;

for e=1:e_max

z=Z(:,2:end);flag=1;
Zcost=zeros(iter_max,nm,4);L=zeros(iter_max,1);Xcost=zeros(iter_max,ns,3);

for iter=1:iter_max

if iter==1
x0=x0_initial(1:total_sts);
P0=10^P0_power*eye(total_sts);
Q=10^Q0_power*diag([ones(1,ns) 0*ones(1,np)]);
R=2^R0_power*eye(nm);
end

if iter>1
x0=x0_est;
P0=P0_est;
R=R_est;
Q=Q_est;
end

% Q=1.0*diag([Q_inj(e,:) 0*ones(1,np)]);
% R=1.0*diag(R_inj(e,:));
% Q=diag([ones(1,ns)*10^-10 zeros(1,np)]);

%Forcing the diagonal values to be +ve
Q=Q-diag(diag(Q))+diag(abs(diag(Q)));
R=R-diag(diag(R))+diag(abs(diag(R)));
P0=P0-diag(diag(P0))+diag(abs(diag(P0)));

E_iter=[e,iter];
display(E_iter,'ensemble , iter');
display(x0','x0');display(diag(P0)','P0');
display(diag(R)','R');display(diag(Q)','Q');

for k = 1:N %Data processing loop Starts

if k==1 , x_prev=x0; p_prev=P0;end
if k>1 , x_prev=xk_posterior(:,k-1);p_prev=pk_posterior(:,:,k-1);end

[fx,F(:,:,k)]=state_transition(x_prev,k,k+1,p_prev);

%%%%Kalman time update equations
xk_prior(:,k)=fx;
pk_prior(:,:,k) =F(:,:,k)*p_prev*F(:,:,k)'+Q;

epsilon=1;i=0;%%Iterated EKF
while epsilon>10^-3

i=i+1;
if i==1,x_nominal=xk_prior(:,k);p_nominal=pk_prior(:,:,k);end
if i>1,x_nominal=x_updated;p_nominal=p_updated;end

[hx1(:,k),H1(:,:,k),l1]=measurement_transition(x_nominal,k,p_nominal);
S1(:,:,k)=H1(:,:,k)*pk_prior(:,:,k)*H1(:,:,k)'+R+l1;invS(:,:,k)=inv(S1(:,:,k));
innov(:,k) =z(:,k)- hx1(:,k)-H1(:,:,k)*(xk_prior(:,k)-x_nominal);

%%%%Kalman measurement update equations
K(:,:,k) =pk_prior(:,:,k)*H1(:,:,k)'*invS(:,:,k);
p_updated=(eye(total_sts)-K(:,:,k)*H1(:,:,k))*pk_prior(:,:,k);
x_updated = xk_prior(:,k) + K(:,:,k)*innov(:,k);

if IEKF==1,epsilon=norm(x_updated-x_nominal);else epsilon=0;end
if i>100,fail=fail+1;break;end
end

xk_posterior(:,k) = x_updated;pk_posterior(:,:,k)=p_updated;

end %Data processing loop End

for k=1:N,L(iter,:)=L(iter,:)+innov(:,k,1)'*invS(:,:,k)*innov(:,k)+1*log(det(S1(:,:,k)));end
if iter>1&&flag==1,delta=abs((L(iter)-L(iter-1))/L(iter));if delta<stop,flag=0;end,end

if flag==1

[xk_smooth,Pk_smooth,pk_smooth,x0smooth,P0smooth,Plag]=...
smooth(xk_posterior,pk_posterior,xk_prior,pk_prior,F,H1,K,S1,invS,innov,x0,P0);
x0_est=[z(1:ns,1);xk_posterior(ns+1:end,N)];

for k=1:N
if k==1,x_prev=x0_est;p_prev=P0smooth;xd_prev=x0_est;else
x_prev=xk_smooth(:,k-1);p_prev=pk_smooth(:,:,k-1);xd_prev=xd_est(:,k-1);end
[fxs(:,k),Fs(:,:,k)]=state_transition(x_prev,k,k+1,p_prev);

[xd_est(:,k),Fd(:,:,k)]=state_transition(xd_prev,k,k+1,0);
fxd(:,k)=1*xd_est(:,k)+Fd(:,:,k)*(x_prev-1*xd_prev);
w2(:,k)=xk_smooth(:,k)-1*xd_est(:,k)-Fd(:,:,k)*(x_prev-1*xd_prev);
end

for k=1:N,
[hx2(:,k),H2(:,:,k)]=measurement_transition(xk_posterior(:,k),k,pk_posterior(:,:,k));
[hx3(:,k),H3(:,:,k)]=measurement_transition(xk_smooth(:,k),k,pk_smooth(:,:,k));
[hx4(:,k)]=measurement_transition(xd_est(:,k),k,0);
dynamical_residue(:,k)= z(:,k)-hx4(:,k);
filter_residue(:,k) = z(:,k)-hx2(:,k); 
smooth_residue(:,k) = z(:,k)-hx3(:,k);

pk_minus(k,:)=diag(pk_prior(:,:,k)); pk_plus(k,:)=diag(pk_posterior(:,:,k));
S2(:,:,k)=-H2(:,:,k)*pk_posterior(:,:,k)*H2(:,:,k)'+R;S2diag(k,:)=abs(diag(S2(:,:,k)));
S3(:,:,k)=-H3(:,:,k)*pk_smooth(:,:,k)*H3(:,:,k)'+R;S3diag(k,:)=abs(diag(S3(:,:,k)));
S1diag(k,:)=diag(S1(:,:,k));
end

%%Estimation of Q,R
w1=xk_smooth-fxs;
Qcap1=0;Qcap2=0;Rcap=0;
for k=1:N
if k==1,
    x_prev=x0_est;p_prev=P0smooth;else x_prev=xk_smooth(:,k-1);
    p_prev=pk_smooth(:,:,k-1);
end
Qcap1=Qcap1+w1(:,k)*w1(:,k)'+Q2term*(Fs(:,:,k)*p_prev*Fs(:,:,k)'+...
    pk_smooth(:,:,k)-Plag(:,:,k)*Fs(:,:,k)'-Fs(:,:,k)*Plag(:,:,k)');
Qcap2=Qcap2+w2(:,k)*w2(:,k)'+Q2term*(Fd(:,:,k)*p_prev*Fd(:,:,k)'+...
    pk_smooth(:,:,k)-Plag(:,:,k)*Fd(:,:,k)'-Fd(:,:,k)*Plag(:,:,k)');
Rcap=Rcap+smooth_residue(:,k)*smooth_residue(:,k)'+...
    R2term*(H3(:,:,k)*pk_smooth(:,:,k)*H3(:,:,k)');
end

Q_MT=0;w3=xk_posterior-xk_prior;
R_MT=0;R_MS=0;
for k=N-last_n+1:N
Q_MT=Q_MT+w3(:,k)*w3(:,k)'-Q2term*((pk_prior(:,:,k)-Q)-pk_posterior(:,:,k));  
R_MT=R_MT+innov(:,k)*innov(:,k)'-R2term*(H1(:,:,k)*(pk_prior(:,:,k))*H1(:,:,k)');
R_MS=R_MS+filter_residue(:,k)*filter_residue(:,k)'+...
    R2term*(H2(:,:,k)*pk_posterior(:,:,k)*H2(:,:,k)');
end

if Q_method==1,Q_full=1/N*Qcap1;end
if Q_method==2,Q_full=K(:,:,N)*cov(innov(:,N-last_n+1:N)')*K(:,:,N)';end
if Q_method==3,Q_full=1/last_n*Q_MT;end
if Q_method==4,Q_full=1/N*Qcap2;end

if Q_option==1,Q_est=Q_full;Q_est(ns+1:total_sts,:)=0;
    Q_est(:,ns+1:total_sts)=0;Q_est=diag(abs(diag(Q_est)));end
if Q_option==2,Q_est=diag(abs(diag(Q_full)));end
if Q_option==3,Q_est=Q_full;end

if R_method==1,R_full=1/N*Rcap;end
if R_method==2,R_full=1/last_n*R_MS;end
if R_method==3,R_full=1/last_n*R_MT;end
if R_method==4,R_full=cov(dynamical_residue');end

if R_option==1,R_est=diag(abs(diag(R_full)));end
if R_option==2,R_est=R_full;end

IM=0;%%Estimation of P0
for k=1:N,IM=IM+F(:,:,k)'*H1(:,:,k)'*inv(R)*H1(:,:,k)*F(:,:,k);end

if rcond(IM)<10^-10
IM=0;%%Estimation of P0
for k=1:N,
    IM=IM+F(1:ns,1:ns,k)'*H1(:,1:ns,k)'*inv(R)*H1(:,1:ns,k)*F(1:ns,1:ns,k);end
    IM=[diag(abs(diag(IM))),zeros(ns,np);zeros(np,ns),N*eye(np)];
end

if P0_method==1,P0_full=Scale_up*pk_posterior(:,:,N);end
if P0_method==2,P0_full=inv(1/N*IM);end
if P0_method==3,P0_full=P0smooth;end

if P0_option==1,P0_est=P0_full;P0_est(1:ns,:)=0;P0_est(:,1:ns)=0;end
if P0_option==2,P0_est=diag(diag(P0_full));end
if P0_option==3,P0_est=P0_full;end

for k=1:N
if k==1,p_prev=P0smooth;else p_prev=pk_smooth(:,:,k-1);end
Zcost(iter,:,1)=Zcost(iter,:,1)+innov(:,k)'.^2./S1diag(k,:);
Zcost(iter,:,2)=Zcost(iter,:,2)+filter_residue(:,k)'.^2./S2diag(k,:);
Zcost(iter,:,3)=Zcost(iter,:,3)+smooth_residue(:,k)'.^2./S3diag(k,:);
Zcost(iter,:,4)=Zcost(iter,:,4)+dynamical_residue(:,k)'.^2;

C1diag(k,:)=-diag(Fs(1:ns,1:ns,k)*p_prev(1:ns,1:ns)*Fs(1:ns,1:ns,k)'+pk_smooth(1:ns,1:ns,k)-...
    Plag(1:ns,1:ns,k)*Fs(1:ns,1:ns,k)'-Fs(1:ns,1:ns,k)*Plag(1:ns,1:ns,k)'-Q(1:ns,1:ns))';
C2diag(k,:)=-diag(Fs(1:ns,1:ns,k)*p_prev(1:ns,1:ns)*Fs(1:ns,1:ns,k)'+pk_smooth(1:ns,1:ns,k)-...
    Plag(1:ns,1:ns,k)*Fs(1:ns,1:ns,k)'-Fs(1:ns,1:ns,k)*Plag(1:ns,1:ns,k)'-Q(1:ns,1:ns))';
C3diag(k,:)=diag(pk_prior(1:ns,1:ns,k)-pk_posterior(1:ns,1:ns,k))';

Xcost(iter,:,1)=Xcost(iter,:,1)+w1(1:ns,k)'.^2./C1diag(k,:);
Xcost(iter,:,2)=Xcost(iter,:,2)+w2(1:ns,k)'.^2./C2diag(k,:);
Xcost(iter,:,3)=Xcost(iter,:,3)+w3(1:ns,k)'.^2./C3diag(k,:);

end
end

if flag==0;Zcost(iter,:,:)=Zcost(iter-1,:,:);Xcost(iter,:,:)=Xcost(iter-1,:,:);end
    
Save_X=[Save_X;x0'];Save_P0=[Save_P0;diag(P0)'];
Save_R=[Save_R;diag(R)'];Save_Q=[Save_Q;diag(Q(:,:,1))'];
    
for s=1:total_sts,
X_temp=[xk_prior(s,:);xk_posterior(s,:)];X_comb_iter(:,s)=X_temp(:);
P_temp=[pk_minus(:,s)';pk_plus(:,s)'];P_comb_iter(:,s)=P_temp(:);
end

X_comb=[X_comb;X_comb_iter;NaN(1,total_sts)];
P_comb=[P_comb;P_comb_iter;NaN(1,total_sts)];
X_smooth=[X_smooth;xk_smooth';NaN(1,total_sts)];
P_smooth=[P_smooth;Pk_smooth;NaN(1,total_sts)];
K_all=[K_all;reshape(K(:),total_sts*nm,[])';NaN(1,total_sts*nm)];
Blob_X0=[Blob_X0;x0'];Blob_P0=[Blob_P0;diag(P0)'];

end

%%saving ensemble values
StoreX0(e,:)=x0;StoreP0(e,:)=diag(P0);StoreQ(e,:)=diag(Q(:,:,1));
StoreR(e,:)=diag(R);P_EKF(e,:)=diag(pk_posterior(:,:,N));

J1(e,:)=Zcost(iter_max,:,1)/N;J2(e,:)=Zcost(iter_max,:,2)/N;J3(e,:)=Zcost(iter_max,:,3)/N;
J4(e,:)=Zcost(iter_max,:,4)/N;J5(e,:)=L(iter_max,:)/N;
J6(e,:)=Xcost(iter_max,:,1)/N;J7(e,:)=Xcost(iter_max,:,2)/N;J8(e,:)=Xcost(iter_max,:,3)/N;

end

Q_mean_EKF=mean(StoreQ(:,1:ns),1);
R_mean_EKF=mean(StoreR,1);
Theta_EKF=StoreX0(:,ns+1:total_sts);
Theta_mean_EKF=mean(Theta_EKF,1);
Sigma_EKF=sqrt(P_EKF);
Sigma_mean_EKF=mean(Sigma_EKF(:,ns+1:end),1);
J1_8_mean=[sum(mean(J1,1)) ,sum(mean(J2,1)),sum(mean(J3,1)),sum(mean(J4,1)),...
sum(mean(J5,1)),sum(mean(J6,1)),sum(mean(J7,1)),sum(mean(J8,1))];

I=inv(pk_posterior(ns+1:end,ns+1:end,N));
for i=1:np
for j=1:np
C(i,j)=I(i,j)/sqrt(I(i,i)*I(j,j));
end
end

display('---------Displaying results-------------');

Theta_correlation=C

Theta_mean_EKF
Sigma_mean_EKF
R_mean_EKF
Q_mean_EKF
J1_8_mean


%%----------------------------------------------------------------------------Plotting figures------------------------------------------------------------

%generate x-axis values (time points) and legend entries for plotting
t1=[];for l=1:iter_max, y=t(N+1)*(l-1):dt:t(N+1)*l;t1=[t1 y NaN];end

tp1=t(2):dt:t(N+1)*iter_max+dt*(iter_max-1);t2=[];
for l=1:iter_max,tp02=repmat(tp1(N*(l-1)+1:N*l),2,1);
    tp2=[tp02(:)' NaN tp1(~(N*(l-1)+1:N*l))];t2=[t2 tp2];end

y1=t(2):dt:t(N+1)*iter_max+dt*(iter_max-1);t3=[];
for l=1:iter_max,t3=[t3 y1(N*(l-1)+1:N*l) NaN y1(~(N*(l-1)+1:N*l))];end

t4=t(1):N*dt:t(1)+N*dt*iter_max;t4=t4(1:end-1);t5=1:iter_max;

string1=[];string2=[];string3=[];string4=[];string5=[];string6=[];

for p=1:np
string1=char(string1,['\bf\theta' num2str(p)]);
string3=char(string3,['P0 \bf\theta' num2str(p)]);
end

for s=1:ns+np
string4=char(string4,['Q  ' num2str(s) num2str(s)]);
string5=char(string5,['P0 ' num2str(s) num2str(s)]);
end

for m=1:nm
string2=char(string2,['R' num2str(m) num2str(m)]);
for s=1:total_sts
string6=char(string6,['K ' num2str(s) num2str(m)]);
end
end

r=smooth_residue;w=w1;
Err_Th=abs(Save_X(:,ns+1:end)-repmat(Save_X(end-1,ns+1:end),size(Save_X,1),1));
Err_R=abs(Save_R-repmat(Save_R(end-1,:),size(Save_R,1),1));
Err_Q=abs(Save_Q(:,1:ns)-repmat(Save_Q(end-1,1:ns),size(Save_Q,1),1));
Err_P0=abs(Save_P0(:,ns+1:end)-repmat(Save_P0(end-1,ns+1:end),size(Save_P0,1),1));


toc,save(filename),
evalin('base',sprintf('load(''%s'')',filename))%save and load workspace

%%---------EKF Plots-------------------------

for s=1:ns
n=(s-1)*2+1;
[acr2,lag_s2]=xcorr(w(s,:)','coeff');
figure(1),subplot(ns,2,n),plot(t(2:N+1),w(s,:)','-','linewidth',2),grid on,
title(['process noise = ' num2str(s)],'fontsize',14)
set(gca,'fontsize',14)

subplot(ns,2,n+1),plot(lag_s2(lag_s2>=0),acr2(lag_s2>=0,:),'-','linewidth',2),grid on
title('autocorrelation versus time lag','fontsize',14),grid on
set(gca,'fontsize',14)
end

for m=1:nm
n=(m-1)*2+1;
[acr2,lag_s2]=xcorr(r(m,:)','coeff');
figure(2),subplot(nm,2,n),plot(t(2:N+1),r(m,:)','-','linewidth',2),grid on,
title(['measurement = ' num2str(m)],'fontsize',14)
set(gca,'fontsize',14)

subplot(nm,2,n+1),plot(lag_s2(lag_s2>=0),acr2(lag_s2>=0,:),'-','linewidth',2),grid on
title('autocorrelation versus time lag','fontsize',14),grid on
set(gca,'fontsize',14)
end


figure,semilogy(t5,Save_Q(:,1:ns),'-',t5,Save_R,'*-','linewidth',2),grid on
legend(char(string4(2:ns+1,:),string2(2:end,:))),
title('Variation of R and Q with iterations','fontsize',14),
set(gca,'fontsize',14)

figure,semilogy(t5,abs(sum(Zcost(:,:,1)/N,2)),t5,abs(sum(Zcost(:,:,2)/N,2)),t5,abs(sum(Zcost(:,:,3)/N,2)),...
    t5,abs(sum(Zcost(:,:,4)/N,2)),t5,abs(sum(L/N,2)),...
t5,abs(sum(Xcost(:,:,1)/N,2)),t5,abs(sum(Xcost(:,:,2),2)),t5,abs(sum(Xcost(:,:,3),2)),'linewidth',2),
legend('J1','J2','J3','J4','J5','J6','J7','J8'),grid on
title('Variation of different costs (J1-J8) with iterations','fontsize',14)
set(gca,'fontsize',14)

figure,semilogy(t5,abs(Save_X(:,ns+1:end)),'-','linewidth',2),hold on
semilogy(t5,Save_P0(:,ns+1:end),'*-','linewidth',2),grid on
legend(char(string1(2:end,:),string3(2:end,:))),
title('Variation of parameter and its initial covariance (P0) with iterations','fontsize',14)
set(gca,'fontsize',14)

for s=1:nm
figure,subplot(3,1,1),plot(t(2:end),sqrt(S1diag(:,s)),'b-',t(2:end),...
    -sqrt(S1diag(:,s)),'b-',t(2:end),innov(s,:)','r-','linewidth',2),grid on,
title(['innovations outside {\sigma} bound = ' ...
    num2str(100*length(find(sqrt(S1diag(:,s))<abs(innov(s,:)')))/N) ' %'],...
'fontsize',14),set(gca,'fontsize',14)

subplot(3,1,2),plot(t(2:end),sqrt(S2diag(:,s)),'b-',t(2:end),...
    -sqrt(S2diag(:,s)),'b-',t(2:end),filter_residue(s,:)','r-','linewidth',2),grid on,
title(['filter-residue outside {\sigma} bound = '...
    num2str(100*length(find(sqrt(S2diag(:,s))<abs(filter_residue(s,:)')))/N) ' %'],'fontsize',14)
set(gca,'fontsize',14)

subplot(3,1,3),plot(t(2:end),sqrt(S3diag(:,s)),'b-',t(2:end),-sqrt(S3diag(:,s)),'b-',...
    t(2:end),smooth_residue(s,:)','r-','linewidth',2),grid on,
title(['smooth-residue outside {\sigma} bound = ' ...
    num2str(100*length(find(sqrt(S3diag(:,s))<abs(smooth_residue(s,:)')))/N) ' %'],'fontsize',14),
set(gca,'fontsize',14)
end

for s=1:nm
figure,plot(tx,hx4(s,:),'-',tx,hx2(s,:),'-',tx,hx3(s,:),'-',tx,z(s,:),'go','linewidth',2),grid on, 
legend('h(Xd)','h(X+)','h(Xs)','z'),
title(['Comparison of the predicted dynamics, posterior, smoothed and the measurement '...
        num2str(s) ],'fontsize',14),
set(gca,'fontsize',14)
end

for p=1:np
figure,subplot(2,1,1),plot(t3,X_smooth(:,ns+p),'r-', ...
t2,X_comb(:,ns+p),'b-',t4,Blob_X0(:,ns+p),'go','linewidth',2),grid on
legend(char('\bf\theta smooth','\bf\theta filtered','\bf\theta initial')),
title(['\bf{\theta} = ' num2str(p) ' versus iterated time instants'],'fontsize',14),
set(gca,'fontsize',14)

subplot(2,1,2),semilogy(t3,P_smooth(:,ns+p),'r-',t2,P_comb(:,ns+p),'b-',...
    t4,Blob_P0(:,ns+p),'go','linewidth',2),hold on,
legend(char('P smooth','P filtered','P0')),grid on
title(['P\bf{\theta} = ' num2str(p) ' versus iterated time instants'],'fontsize',14),
set(gca,'fontsize',14)
end

figure,plot(t3,K_all,'linewidth',2),grid on,legend(string6(2:end,:))
title('Gain variations through cumulative time with iterations ','fontsize',14)
set(gca,'fontsize',14)

%%%%--------------------System Dynamics--------------------------

function dx=dynamics(t1,x,P)

global  ns np case_study SOKF coupling

if strcmp(case_study,'1')
d=get_u(t1);u=d(9);
dx=[x(ns+1)*x(1)+x(2)-0.00221*x(3)+x(ns+4)*u+x(ns+6);x(ns+2)*x(1)+...
    x(ns+3)*x(2)+x(ns+5)*u+x(ns+7);0.9916*x(2)+x(ns+8); zeros(np,1)];
end

if strcmp(case_study,'2a')

data=get_u(t1);

u=data(9);
am=data(2);
beta=data(10);
pm=data(11);
rm=data(12);
phi=data(13);
Ixx=4142.9;Iyy=3922.4;Izz=7642.5;

CNalpha=x(ns+1);
CNDelta=x(ns+2);
CLzero=x(ns+3);
CMalpha=x(ns+4);
CMq=x(ns+5);
CMDelta=x(ns+6);
CMzero=x(ns+7);
Thetazero_dot=x(ns+8);
CNzero=x(ns+9);
CAalpha=x(ns+10);
CAdelta=x(ns+11);
CAzero=x(ns+12);

CN=CNalpha*x(1)+CNDelta*u+CNzero;
CA=CAalpha*x(1)+CAdelta*u+CAzero;
CL=CN*cos(x(1))-CA*sin(x(1))+CLzero;

qsmv=83.08*184/(172.667*403.1);
qsci=83.08*184*5.58/3922.4;
c2v=5.58/(2*403.1);

if coupling==0
dx=[-qsmv*CL+x(2)+32.2/403.1;qsci*(CMalpha*x(1)+CMq*c2v*x(2)+CMDelta*u+CMzero);
x(2)+Thetazero_dot; zeros(np,1)];
end

if coupling==1
dx=[-qsmv*CL+x(2)+32.2/403.1*(cos(phi)*cos(x(3))*cos(am)+...
    sin(x(3)))-beta*(pm*cos(am)+rm*sin(am));
qsci*(CMalpha*x(1)+CMq*c2v*x(2)+CMDelta*u+CMzero+(Izz-Ixx)/Iyy*rm*pm);
x(2)*cos(phi)-rm*sin(phi)+Thetazero_dot; zeros(np,1)];   
end
end


if strcmp(case_study,'2b')

data=get_u(t1);

u=data(9);
am=data(2);
beta=data(10);
pm=data(11);
rm=data(12);
phi=data(13);
Ixx=4142.9;Iyy=3922.4;Izz=7642.5;

CNalpha=x(ns+1);
CNDelta=x(ns+2);
CLzero=x(ns+3);
CMalpha=x(ns+4);
CMq=x(ns+5);
CMDelta=x(ns+6);
CMzero=x(ns+7);
Thetazero_dot=x(ns+8);
CNzero=x(ns+9);
CAalpha=x(ns+10);
CAalpha2=x(ns+11);
CAdelta=x(ns+12);
CAzero=x(ns+13);

CN=CNalpha*x(1)+CNDelta*u+CNzero;
CA=CAalpha*x(1)+CAalpha2*x(1)^2+CAdelta*u+CAzero;
CL=CN*cos(x(1))-CA*sin(x(1))+CLzero;

qsmv=83.08*184/(172.667*403.1);
qsci=83.08*184*5.58/3922.4;
c2v=5.58/(2*403.1);

if coupling==0
dx=[-qsmv*CL+x(2)+32.2/403.1;qsci*(CMalpha*x(1)+CMq*c2v*x(2)+CMDelta*u+CMzero);
x(2)+Thetazero_dot; zeros(np,1)];
end

if coupling==1
dx=[-qsmv*CL+x(2)+32.2/403.1*(cos(phi)*cos(x(3))*cos(am)+sin(x(3)))-...
    beta*(pm*cos(am)+rm*sin(am));
qsci*(CMalpha*x(1)+CMq*c2v*x(2)+CMDelta*u+CMzero+(Izz-Ixx)/Iyy*rm*pm);
x(2)*cos(phi)-rm*sin(phi)+Thetazero_dot; zeros(np,1)];
end
end

if strcmp(case_study,'3')

u=get_u(t1);
vm=u(8);
dele=u(9);
beta=u(10);
pm=u(11);
rm=u(12);
phi=u(13);
qbar=u(16);
am=u(2)-(0.0279/vm)*u(3);

S=184;m=196;g=32.2;cbar=5.58;
Iyy=3953.2;Ixx=6892.7;Izz=10416.4;

CLalpha=x(ns+1);
CLdelta=x(ns+2);
CLzero=x(ns+3);
CMalpha=x(ns+4);
CMq=x(ns+5);
CMalpha_dot=x(ns+6);
CMdelta=x(ns+7);
CMzero=x(ns+8);
thetazero_dot=x(ns+9);
CNzero=x(ns+10);

qsmv=qbar*S/(m*vm*cos(beta));
qsmg=qbar*S/(m*g);c2v=cbar/(2*vm);
CL=CLzero+CLalpha*x(1)+CLdelta*dele;
CN=CLalpha*x(1)+CLdelta*dele+CNzero;

qsci=qbar*S*cbar/Iyy;
adot=-qsmv*CL+x(2)-tan(beta)*(pm*cos(am)+rm*sin(am))+...
    g/(vm*cos(beta))*(cos(phi)*cos(x(3))*cos(am)+sin(x(3))*sin(am));
qdot=qsci*(CMzero+CMalpha*x(1)+c2v*(CMq*x(2)+CMalpha_dot*adot)+...
    CMdelta*dele)+((Izz-Ixx)/Iyy)*rm*pm;

dx=[adot; qdot;x(2)*cos(phi)-rm*sin(phi)+thetazero_dot; zeros(np,1)];

end

if strcmp(case_study,'4')
data=get_u(t1);u=data(9:10);
dx=[x(ns+1)*x(1)+x(ns+2)*x(2)+0.0069*x(3)-x(4)+x(ns+3)*u(1)+x(ns+4)*u(2)+x(ns+5);...
x(ns+6)*x(1)+x(ns+7)*x(2)+x(ns+8)*x(4)+x(ns+9)*u(1)+x(ns+10)*u(2)+x(ns+11);x(2)+x(ns+12);...
x(ns+13)*x(1)+x(ns+14)*x(2)+x(ns+15)*x(4)+x(ns+16)*u(1)+x(ns+17)*u(2)+x(ns+18);zeros(np,1)];
end

if strcmp(case_study,'5')

u=get_u(t1);

delta_a=u(9);
delta_r=u(10);
theta_m=u(13);
qm=u(12);
am=u(14);

qbar=865.3;S=9.3;m=387.7;V=39.41;b=6.81;g=9.81;
Ixx=314;Iyy=488;Izz=698;Ixz=69;
Kz=0.305;Kx=2.73;

CYbeta=x(ns+1);
CYdelta_r=x(ns+2);
Beta_zero=x(ns+3);
CLbeta=x(ns+4);
CLp=x(ns+5);
CLr=x(ns+6);
CLdelta_a=x(ns+7);
CLdelta_r=x(ns+8);
CL_zero=x(ns+9);
Phi_zero=x(ns+10);
CNbeta=x(ns+11);
CNp=x(ns+12);
CNr=x(ns+13);
CNdelta_a=x(ns+14);
CNdelta_r=x(ns+15);
CN_zero=x(ns+16);
CY_zero=x(ns+17);
CYp=x(ns+18);
CYr=x(ns+19);
CYdelta_a=x(ns+20);

qsmv=qbar*S/(m*V);
b2v=b/(2*V);
qsbix=qbar*S*b/Ixx;
qsbiz=qbar*S*b/Izz;
qsmg=qbar*S/(m*g);

beta_dot=qsmv*(CYbeta*x(1)+b2v*CYp*x(2)+b2v*CYr*x(4)+...
    CYdelta_a*delta_a+CYdelta_r*delta_r+Beta_zero)+ ...
x(2)*sin(am)-x(4)*cos(am)+(g/V)*sin(x(3))*cos(theta_m);
dot1=qsbix*(CLbeta*x(1)+b2v*CLp*x(2)+b2v*CLr*x(4)+...
    CLdelta_a*delta_a+CLdelta_r*delta_r+CL_zero)+ ...
((Iyy-Izz)/Ixx)*x(4)*qm+Ixz/Ixx*x(2)*qm;
phi_dot=x(2)+qm*tan(theta_m)*sin(x(3))+...
    x(4)*tan(theta_m)*cos(x(3))+Phi_zero;
dot2=qsbiz*(CNbeta*x(1)+b2v*CNp*x(2)+b2v*CNr*x(4)+...
    CNdelta_a*delta_a+CNdelta_r*delta_r+CN_zero)+ ...
((Ixx-Iyy)/Izz)*x(2)*qm-Ixz/Izz*x(4)*qm;
prdot=inv([1 -Ixz/Ixx;-Ixz/Izz 1])*[dot1;dot2];

dx=[beta_dot;prdot(1);phi_dot;prdot(2);zeros(np,1)];

end


if norm(P)>0 && SOKF==1
f2term=get_f2term(x,P);
dx=dx+f2term;
end

%%%----------------------------Get control input--------------------------------

function u=get_u(t1)

global t D

flag=1;k=1;
while flag==1 
if t1>t(k),k=k+1;else
flag=0;end
end
u=D(k,:);


%%%-----------------------State transition function----------------------------

function [x_next,F] = state_transition(x,k,k_next,P)

global  case_study coupling dt t np ns

if strcmp(case_study,'1')
data=get_u(t(k));u=data(9);
A=[x(ns+1) 1 -0.00221 x(1) 0 0 u 0 1 0 0 0;x(ns+2) x(ns+3) 0 0 x(1) x(2) 0 u 0 1 0 0;...
0 0.9916 zeros(1,8) 1 0;zeros(np,ns+np) ];
end

if strcmp(case_study,'2a')

data=get_u(t(k));

u=data(9);
am=data(2);
beta=data(10);
pm=data(11);
rm=data(12);
phi=data(13);
Ixx=4142.9;Iyy=3922.4;Izz=7642.5;

CNalpha=x(ns+1);
CNDelta=x(ns+2);
CLzero=x(ns+3);
CMalpha=x(ns+4);
CMq=x(ns+5);
CMDelta=x(ns+6);
CMzero=x(ns+7);
Thetazero_dot=x(ns+8);
CNzero=x(ns+9);
CAalpha=x(ns+10);
CAdelta=x(ns+11);
CAzero=x(ns+12);

CN=CNalpha*x(1)+CNDelta*u+CNzero;
CA=CAalpha*x(1)+CAdelta*u+CAzero;
CL=CN*cos(x(1))-CA*sin(x(1))+CLzero;

qsmv=83.08*184/(172.667*403.1);
qsci=83.08*184*5.58/3922.4;
c2v=5.58/(2*403.1);


if coupling==0
A=[-qsmv*(-CN*sin(x(1))+cos(x(1))*CNalpha-CA*cos(x(1))-...
    CAalpha*sin(x(1)) ) 1 0 -qsmv*cos(x(1))*[x(1) u] -qsmv ...
0 0 0 0 0 -qsmv*cos(x(1)) qsmv*sin(x(1))*[x(1) u 1]; ...
qsci*[CMalpha CMq*c2v 0 0 0 0 x(1) x(2)*c2v u 1 zeros(1,5)]; ...
0 1 zeros(1,8) 1 0 0 0 0 ;zeros(np,ns+np)];
end

if coupling==1
A=[-qsmv*(-CN*sin(x(1))+cos(x(1))*CNalpha-CA*cos(x(1))-...
    CAalpha*sin(x(1)) ) 1 32.2/403.1*(-cos(phi)*cos(am)*sin(x(3))+...
    sin(am)*cos(x(3))) -qsmv*cos(x(1))*[x(1) u] -qsmv ...
0 0 0 0 0 -qsmv*cos(x(1)) qsmv*sin(x(1))*[x(1) u 1]; ...
qsci*[CMalpha CMq*c2v 0 0 0 0 x(1) x(2)*c2v u 1 zeros(1,5)]; ...
0 1 zeros(1,8) 1 0 0 0 0 ;zeros(np,ns+np)];   
end

end

if strcmp(case_study,'2b')

data=get_u(t(k));

u=data(9);
am=data(2);
beta=data(10);
pm=data(11);
rm=data(12);
phi=data(13);
Ixx=4142.9;Iyy=3922.4;Izz=7642.5;

CNalpha=x(ns+1);
CNDelta=x(ns+2);
CLzero=x(ns+3);
CMalpha=x(ns+4);
CMq=x(ns+5);
CMDelta=x(ns+6);
CMzero=x(ns+7);
Thetazero_dot=x(ns+8);
CNzero=x(ns+9);
CAalpha=x(ns+10);
CAalpha2=x(ns+11);
CAdelta=x(ns+12);
CAzero=x(ns+13);

CN=CNalpha*x(1)+CNDelta*u+CNzero;
CA=CAalpha*x(1)+CAalpha2*x(1)^2+CAdelta*u+CAzero;
CL=CN*cos(x(1))-CA*sin(x(1))+CLzero;

qsmv=83.08*184/(172.667*403.1);
qsci=83.08*184*5.58/3922.4;
c2v=5.58/(2*403.1);

if coupling==0
A=[-qsmv*(-CN*sin(x(1))+cos(x(1))*CNalpha-CA*cos(x(1))-...
    (CAalpha+2*x(1)*CAalpha2)*sin(x(1)) ) 1 0 -qsmv*cos(x(1))*[x(1) u] -qsmv ...
0 0 0 0 0 -qsmv*cos(x(1)) qsmv*sin(x(1))*[x(1) x(1)^2 u 1]; ...
qsci*[CMalpha CMq*c2v 0 0 0 0 x(1) x(2)*c2v u 1 zeros(1,6)]; ...
0 1 zeros(1,8) 1 0 0 0 0 0 ;zeros(np,ns+np)];
end

if coupling==1
A=[-qsmv*(-CN*sin(x(1))+cos(x(1))*CNalpha-CA*cos(x(1))-...
    (CAalpha+2*x(1)*CAalpha2)*sin(x(1)) ) 1 32.2/403.1*(-cos(phi)*cos(am)*sin(x(3))+sin(am)*cos(x(3))) -qsmv*cos(x(1))*[x(1) u] -qsmv ...
0 0 0 0 0 -qsmv*cos(x(1)) qsmv*sin(x(1))*[x(1) x(1)^2 u 1]; ...
qsci*[CMalpha CMq*c2v 0 0 0 0 x(1) x(2)*c2v u 1 zeros(1,6)]; ...
0 1 zeros(1,8) 1 0 0 0 0 0 ;zeros(np,ns+np)]; 
end

end

if strcmp(case_study,'3')

u=get_u(t(k));
vm=u(8);
dele=u(9);
beta=u(10);
pm=u(11);
rm=u(12);
phi=u(13);
qbar=u(16);
am=u(2)-(0.0279/vm)*u(3);

S=184;m=196;g=32.2;cbar=5.58;
Iyy=3953.2;Ixx=6892.7;Izz=10416.4;

CLalpha=x(ns+1);
CLdelta=x(ns+2);
CLzero=x(ns+3);
CMalpha=x(ns+4);
CMq=x(ns+5);
CMalpha_dot=x(ns+6);
CMdelta=x(ns+7);
CMzero=x(ns+8);
thetazero_dot=x(ns+9);
CNzero=x(ns+10);

qsmv=qbar*S/(m*vm*cos(beta));
qsmg=qbar*S/(m*g);c2v=cbar/(2*vm);
CL=CLzero+CLalpha*x(1)+CLdelta*dele;
CN=CLalpha*x(1)+CLdelta*dele+CNzero;

qsci=qbar*S*cbar/Iyy;
adot=-qsmv*CL+x(2)-tan(beta)*(pm*cos(am)+rm*sin(am))+...
    g/(vm*cos(beta))*(cos(phi)*cos(x(3))*cos(am)+sin(x(3))*sin(am));
qdot=qsci*(CMzero+CMalpha*x(1)+c2v*(CMq*x(2)+...
    CMalpha_dot*adot)+CMdelta*dele)+((Izz-Ixx)/Iyy)*rm*pm;

f1change_a=-qsmv*CLalpha;
f1change_theta=g/(vm*cos(beta))*(-cos(phi)*sin(x(3))*cos(am)+cos(x(3))*sin(am));
f2change_a=qsci*(CMalpha+CMalpha_dot*c2v*f1change_a);
f2change_theta=qsci*c2v*CMalpha_dot*f1change_theta;

A=[ f1change_a 1 f1change_theta -qsmv*[x(1) dele 1] zeros(1,7) ; ...
f2change_a qsci*c2v*[(CMq+CMalpha_dot) f2change_theta -...
CMalpha_dot*qsmv*[x(1) dele 1] ] qsci*[x(1) c2v*[x(2) adot] dele 1] 0 0; ...
0 cos(phi) zeros(1,9) 1 0 ; zeros(np,ns+np)];
end

if strcmp(case_study,'4')
data=get_u(t(k));u=data(9:10);
A=[x(ns+1) x(ns+2) 0.0069 -1 x(1) x(2) u(1) u(2) 1 zeros(1,16);...
x(ns+6) x(ns+7) 0 x(ns+8) 0 0 0 0 0 x(1) x(2) x(4)  u(1) u(2) 1 zeros(1,10);...
0 1 zeros(1,13) 1 zeros(1,9);x(ns+13) x(ns+14) 0 x(ns+15) zeros(1,12) ...
x(1) x(2) x(4) u(1) u(2) 1 0 0 0 ;zeros(np,ns+np)];
end

if strcmp(case_study,'5')

u=get_u(t(k));

delta_a=u(9);
delta_r=u(10);
theta_m=u(13);
qm=u(12);
am=u(14);

qbar=865.3;S=9.3;m=387.7;V=39.41;b=6.81;g=9.81;
Ixx=314;Iyy=488;Izz=698;Ixz=69;
Kz=0.305;Kx=2.73;

CYbeta=x(ns+1);
CYdelta_r=x(ns+2);
Beta_zero=x(ns+3);
CLbeta=x(ns+4);
CLp=x(ns+5);
CLr=x(ns+6);
CLdelta_a=x(ns+7);
CLdelta_r=x(ns+8);
CL_zero=x(ns+9);
Phi_zero=x(ns+10);
CNbeta=x(ns+11);
CNp=x(ns+12);
CNr=x(ns+13);
CNdelta_a=x(ns+14);
CNdelta_r=x(ns+15);
CN_zero=x(ns+16);
CY_zero=x(ns+17);
CYp=x(ns+18);
CYr=x(ns+19);
CYdelta_a=x(ns+20);

qsmv=qbar*S/(m*V);
b2v=b/(2*V);
qsbix=qbar*S*b/Ixx;
qsbiz=qbar*S*b/Izz;
qsmg=qbar*S/(m*g);

beta_dot=qsmv*(CYbeta*x(1)+b2v*CYp*x(2)+b2v*CYr*x(4)+...
    CYdelta_a*delta_a+CYdelta_r*delta_r+Beta_zero)+ ...
x(2)*sin(am)-x(4)*cos(am)+(g/V)*sin(x(3))*cos(theta_m);
dot1=qsbix*(CLbeta*x(1)+b2v*CLp*x(2)+b2v*CLr*x(4)+...
    CLdelta_a*delta_a+CLdelta_r*delta_r+CL_zero)+ ...
((Iyy-Izz)/Ixx)*x(4)*qm+Ixz/Ixx*x(2)*qm;
phi_dot=x(2)+qm*tan(theta_m)*sin(x(3))+x(4)*tan(theta_m)*cos(x(3))+Phi_zero;
dot2=qsbiz*(CNbeta*x(1)+b2v*CNp*x(2)+b2v*CNr*x(4)+...
    CNdelta_a*delta_a+CNdelta_r*delta_r+CN_zero)+ ...
((Ixx-Iyy)/Izz)*x(2)*qm-Ixz/Izz*x(4)*qm;
prdot=inv([1 -Ixz/Ixx;-Ixz/Izz 1])*[dot1;dot2];

i1=Ixx*Izz/(Ixx*Izz-Ixz^2);i2=Ixz*Izz/(Ixx*Izz-Ixz^2);i3=Ixz*Ixx/(Ixx*Izz-Ixz^2);
d1b=qsbix*CLbeta;
d2b=qsbiz*CNbeta;
d1p=qsbix*CLp*b2v+(Ixz/Ixx)*qm;
d2p=qsbiz*CNp*b2v+((Ixx-Iyy)/Izz)*qm;
d1r=qsbix*CLr*b2v+((Iyy-Izz)/Ixx)*qm;
d2r=qsbiz*CNr*b2v-(Ixz/Izz)*qm;

A=[qsmv*CYbeta qsmv*b2v*CYp+sin(am) (g/V)*cos(x(3))*cos(theta_m) ...
    qsmv*b2v*CYr-cos(am)  qsmv*[x(1) delta_r 1] zeros(1,14) ...
qsmv*[b2v*x(2) b2v*x(4) delta_a]; ...
(i1*d1b+i2*d2b) (i1*d1p+i2*d2p) 0 (i1*d1r+i2*d2r) 0 0 0 (i1*qsbix*x(1)) (i1*qsbix*x(2)*b2v) ...
(i1*qsbix*x(4)*b2v) (i1*qsbix*delta_a) (i1*qsbix*delta_r) (i1*qsbix) 0 (i2*qsbiz*x(1)) ...
(i2*qsbiz*x(2)*b2v) (i2*qsbiz*x(4)*b2v) (i2*qsbiz*delta_a) (i2*qsbiz*delta_r) (i2*qsbiz) zeros(1,4); ...
0 1 qm*tan(theta_m)*cos(x(3))-x(4)*tan(theta_m)*sin(x(3)) tan(theta_m)*cos(x(3)) zeros(1,9) 1 zeros(1,10); ...
(i3*d1b+i1*d2b) (i3*d1p+i1*d2p) 0 (i3*d1r+i1*d2r) 0 0 0 (i3*qsbix*x(1)) (i3*qsbix*x(2)*b2v) ...
(i3*qsbix*x(4)*b2v) (i3*qsbix*delta_a) (i3*qsbix*delta_r) (i3*qsbix) 0 (i1*qsbiz*x(1)) ...
(i1*qsbiz*x(2)*b2v) (i1*qsbiz*x(4)*b2v) (i1*qsbiz*delta_a) (i1*qsbiz*delta_r) (i1*qsbiz) ...
zeros(1,4); zeros(np,ns+np)] ;
end


[~,next_states]=ode45(@dynamics,t(k):dt/2:t(k+1),x,[],P);
x_next=next_states(end,:)'; F=expm(A*dt);


%%%------------------Measurement linearisation function--------------------------------


function [zp,Hk,lambda]=measurement_transition(x,k,P)

global  case_study ns t SOKF 

lambda=0;

if strcmp(case_study,'1')
data=get_u(t(k));u=data(9);
u0=415.2; 
h=@(x) [x(1);x(2);x(3);-u0/32.2*(x(ns+1)*x(1)+x(ns+4)*u+x(ns+6))+...
(-0.01/32.2)*(x(ns+2)*x(1)+x(ns+3)*x(2)+x(ns+5)*u+x(ns+7))+x(ns+9)];zp=h(x);
Hk=[1 zeros(1,11);0 1 zeros(1,10);0 0 1 zeros(1,9);...
    -(u0/32.2)*x(ns+1)-(0.01/32.2)*x(ns+2) -0.01/32.2*x(ns+3) 0 ...
-u0/32.2*x(1) -0.01/32.2*x(1) -0.01/32.2*x(2)  -u*u0/32.2  -0.01/32.2*u -u0/32.2 -0.01/32.2 0 1];
end


if strcmp(case_study,'2a')

data=get_u(t(k));

u=data(9);
am=data(2);
beta=data(10);
pm=data(11);
rm=data(12);
phi=data(13);
Ixx=4142.9;Iyy=3922.4;Izz=7642.5;

CNalpha=x(ns+1);
CNDelta=x(ns+2);
CLzero=x(ns+3);
CMalpha=x(ns+4);
CMq=x(ns+5);
CMDelta=x(ns+6);
CMzero=x(ns+7);
Thetazero_dot=x(ns+8);
CNzero=x(ns+9);
CAalpha=x(ns+10);
CAdelta=x(ns+11);
CAzero=x(ns+12);

CN=CNalpha*x(1)+CNDelta*u+CNzero;
CA=CAalpha*x(1)+CAdelta*u+CAzero;
CL=CN*cos(x(1))-CA*sin(x(1))+CLzero;

qsmv=83.08*184/(172.667*403.1);
qsci=83.08*184*5.58/3922.4;
c2v=5.58/(2*403.1);

qsmg=83.08*184/(172.667*32.2);
qdot=qsci*(CMalpha*x(1)+CMq*c2v*x(2)+CMDelta*u+CMzero);

h=@(x) [x(1)+0.0279*x(2)/403.1;x(2);x(3);qsmg*CN+...
    (0.101/32.2)*qdot;-qsmg*CA-(1.17/32.2)*qdot ];zp=h(x);

Hk=[1 0.0279/403.1 zeros(1,13);0 1 zeros(1,13);0 0 1 zeros(1,12);...
qsmg*CNalpha+0.101/32.2*qsci*CMalpha 0.101/32.2*qsci*c2v*CMq 0 qsmg*[x(1) u] ...
0 0.101/32.2*qsci*[x(1) x(2)*c2v u 1] 0 qsmg 0 0 0;...
-qsmg*CAalpha-1.17/32.2*qsci*CMalpha -1.17/32.2*qsci*[c2v*CMq 0 0 0 0 x(1) x(2)*c2v u 1] ...
0 0 -qsmg*[x(1) u 1] ];
end

if strcmp(case_study,'2b')

data=get_u(t(k));

u=data(9);
am=data(2);
beta=data(10);
pm=data(11);
rm=data(12);
phi=data(13);
Ixx=4142.9;Iyy=3922.4;Izz=7642.5;

CNalpha=x(ns+1);
CNDelta=x(ns+2);
CLzero=x(ns+3);
CMalpha=x(ns+4);
CMq=x(ns+5);
CMDelta=x(ns+6);
CMzero=x(ns+7);
Thetazero_dot=x(ns+8);
CNzero=x(ns+9);
CAalpha=x(ns+10);
CAalpha2=x(ns+11);
CAdelta=x(ns+12);
CAzero=x(ns+13);

CN=CNalpha*x(1)+CNDelta*u+CNzero;
CA=CAalpha*x(1)+CAalpha2*x(1)^2+CAdelta*u+CAzero;
CL=CN*cos(x(1))-CA*sin(x(1))+CLzero;

qsmv=83.08*184/(172.667*403.1);
qsci=83.08*184*5.58/3922.4;
c2v=5.58/(2*403.1);

qsmg=83.08*184/(172.667*32.2);
qdot=qsci*(CMalpha*x(1)+CMq*c2v*x(2)+CMDelta*u+CMzero);

h=@(x) [x(1)+0.0279*x(2)/403.1;x(2);x(3);qsmg*CN+(0.101/32.2)*qdot;-qsmg*CA-(1.17/32.2)*qdot ];
zp=h(x);

Hk=[1 0.0279/403.1 zeros(1,14);0 1 zeros(1,14);0 0 1 zeros(1,13);...
qsmg*CNalpha+0.101/32.2*qsci*CMalpha 0.101/32.2*qsci*c2v*CMq ...
0 qsmg*[x(1) u] 0 0.101/32.2*qsci*[x(1) x(2)*c2v u 1] 0 qsmg 0 0 0 0;...
-qsmg*(CAalpha+2*x(1)*CAalpha2)-1.17/32.2*qsci*CMalpha ...
-1.17/32.2*qsci*[c2v*CMq 0 0 0 0 x(1) x(2)*c2v u 1] 0 0 -qsmg*[x(1) x(1)^2 u 1] ];

end

if strcmp(case_study,'3')

u=get_u(t(k));
vm=u(8);
dele=u(9);
beta=u(10);
pm=u(11);
rm=u(12);
phi=u(13);
qbar=u(16);
am=u(2)-(0.0279/vm)*u(3);

S=184;m=196;g=32.2;cbar=5.58;
Iyy=3953.2;Ixx=6892.7;Izz=10416.4;

CLalpha=x(ns+1);
CLdelta=x(ns+2);
CLzero=x(ns+3);
CMalpha=x(ns+4);
CMq=x(ns+5);
CMalpha_dot=x(ns+6);
CMdelta=x(ns+7);
CMzero=x(ns+8);
thetazero_dot=x(ns+9);
CNzero=x(ns+10);

qsmv=qbar*S/(m*vm*cos(beta));
qsmg=qbar*S/(m*g);c2v=cbar/(2*vm);
CL=CLzero+CLalpha*x(1)+CLdelta*dele;
CN=CLalpha*x(1)+CLdelta*dele+CNzero;

qsci=qbar*S*cbar/Iyy;
adot=-qsmv*CL+x(2)-tan(beta)*(pm*cos(am)+rm*sin(am))+...
    g/(vm*cos(beta))*(cos(phi)*cos(x(3))*cos(am)+sin(x(3))*sin(am));
qdot=qsci*(CMzero+CMalpha*x(1)+c2v*(CMq*x(2)+...
    CMalpha_dot*adot)+CMdelta*dele)+((Izz-Ixx)/Iyy)*rm*pm;

f1change_a=-qsmv*CLalpha;
f2change_a=qsci*(CMalpha+CMalpha_dot*c2v*f1change_a);
f1change_theta=g/(vm*cos(beta))*(-cos(phi)*sin(x(3))*cos(am)+cos(x(3))*sin(am));
f2change_theta=qsci*c2v*CMalpha_dot*f1change_theta;

h=@(x) [x(1)+0.0279*x(2)/vm;x(2);x(3);qsmg*CN+(0.101/g)*qdot ];zp=h(x);

Hk=[1 0.0279/vm zeros(1,11);0 1 zeros(1,11);0 0 1 zeros(1,10); ...
qsmg*CLalpha+0.101/g*f2change_a 0.101/g*qsci*c2v*[(CMq+CMalpha_dot) ...
f2change_theta] ...
qsmg*x(1)-0.101/g*qsci*c2v*CMalpha_dot*qsmv*x(1) ...
qsmg*dele-0.101/g*qsci*c2v*CMalpha_dot*qsmv*dele ...
-0.101/g*qsci*c2v*CMalpha_dot*qsmv 0.101/g*qsci*[x(1) c2v*[x(2) adot] dele 1] 0 qsmg];
end

if strcmp(case_study,'4')    
u0=4665;g=32.2; data=get_u(t(k));u=data(9:10);
h=@(x) [x(1);x(2);x(3);x(4);u0/g*(x(ns+1)*x(1)+x(ns+3)*u(1)+x(ns+4)*u(2)+x(ns+5))+x(ns+19);...
x(ns+6)*x(1)+x(ns+7)*x(2)+x(ns+8)*x(4)+x(ns+9)*u(1)+x(ns+10)*u(2)+x(ns+20);...
x(ns+13)*x(1)+x(ns+14)*x(2)+x(ns+15)*x(4)+x(ns+16)*u(1)+x(ns+17)*u(2)+x(ns+21)];zp=h(x);
Hk=[1 zeros(1,24);0 1 zeros(1,23);0 0 1 zeros(1,22);0 0 0 1 zeros(1,21);...
    u0/g*[x(ns+1) 0 0 0 x(1) 0 u(1) u(2) 1]  zeros(1,13) 1 0 0;...
x(ns+6) x(ns+7) 0 x(ns+8) 0 0 0 0 0 x(1) x(2) x(4) u(1) u(2) zeros(1,9)  1 0; 
x(ns+13) x(ns+14) 0 x(ns+15) zeros(1,12) x(1) x(2) x(4) u(1) u(2) 0 0 0 1];
end

if strcmp(case_study,'5')

u=get_u(t(k));

delta_a=u(9);
delta_r=u(10);
theta_m=u(13);
qm=u(12);
am=u(14);
pdot=u(6);
rdot=u(7);

qbar=865.3;S=9.3;m=387.7;V=39.41;b=6.81;g=9.81;
Ixx=314;Iyy=488;Izz=698;Ixz=69;
Kz=0.305;Kx=2.73;

CYbeta=x(ns+1);
CYdelta_r=x(ns+2);
Beta_zero=x(ns+3);
CLbeta=x(ns+4);
CLp=x(ns+5);
CLr=x(ns+6);
CLdelta_a=x(ns+7);
CLdelta_r=x(ns+8);
CL_zero=x(ns+9);
Phi_zero=x(ns+10);
CNbeta=x(ns+11);
CNp=x(ns+12);
CNr=x(ns+13);
CNdelta_a=x(ns+14);
CNdelta_r=x(ns+15);
CN_zero=x(ns+16);
CY_zero=x(ns+17);
CYp=x(ns+18);
CYr=x(ns+19);
CYdelta_a=x(ns+20);

qsmv=qbar*S/(m*V);
b2v=b/(2*V);
qsbix=qbar*S*b/Ixx;
qsbiz=qbar*S*b/Izz;
qsmg=qbar*S/(m*g);

beta_dot=qsmv*(CYbeta*x(1)+b2v*CYp*x(2)+b2v*CYr*x(4)+...
    CYdelta_a*delta_a+CYdelta_r*delta_r+Beta_zero)+ ...
x(2)*sin(am)-x(4)*cos(am)+(g/V)*sin(x(3))*cos(theta_m);
dot1=qsbix*(CLbeta*x(1)+b2v*CLp*x(2)+b2v*CLr*x(4)+...
    CLdelta_a*delta_a+CLdelta_r*delta_r+CL_zero)+ ...
((Iyy-Izz)/Ixx)*x(4)*qm+Ixz/Ixx*x(2)*qm;
phi_dot=x(2)+qm*tan(theta_m)*sin(x(3))+x(4)*tan(theta_m)*cos(x(3))+Phi_zero;
dot2=qsbiz*(CNbeta*x(1)+b2v*CNp*x(2)+b2v*CNr*x(4)+CNdelta_a*delta_a+...
    CNdelta_r*delta_r+CN_zero)+ ...
((Ixx-Iyy)/Izz)*x(2)*qm-Ixz/Izz*x(4)*qm;
prdot=inv([1 -Ixz/Ixx;-Ixz/Izz 1])*[dot1;dot2];

i1=Ixx*Izz/(Ixx*Izz-Ixz^2);i2=Ixz*Izz/(Ixx*Izz-Ixz^2);i3=Ixz*Ixx/(Ixx*Izz-Ixz^2);
d1b=qsbix*CLbeta;
d2b=qsbiz*CNbeta;
d1p=qsbix*CLp*b2v+(Ixz/Ixx)*qm;
d2p=qsbiz*CNp*b2v+((Ixx-Iyy)/Izz)*qm;
d1r=qsbix*CLr*b2v+((Iyy-Izz)/Ixx)*qm;
d2r=qsbiz*CNr*b2v-(Ixz/Izz)*qm;

h=@(x) [x(1)-Kz*x(2)/V+Kx*x(4)/V;x(2);x(3);x(4);qsmg*(CYbeta*x(1)+...
    CYdelta_a*delta_a+CYdelta_r*delta_r+CY_zero)+...
    (0.098/9.81)*prdot(1)+0.651/9.81*prdot(2) ];zp=h(x);

Hk=[1 -Kz/V 0 Kx/V zeros(1,20);0 1 zeros(1,22);0 0 1 zeros(1,21); 0 0 0 1 zeros(1,20); ...
qsmg*CYbeta+(0.098/9.81)*(i1*d1b+i2*d2b)+0.651/9.81*(i3*d1b+i1*d2b) ...
(0.098/9.81)*(i1*d1p+i2*d2p)+0.651/9.81*(i3*d1p+i1*d2p) 0 ...
(0.098/9.81)*(i1*d1r+i2*d2r)+0.651/9.81*(i3*d1r+i1*d2r) ...
qsmg*[x(1) delta_r] 0  (0.098/9.81)*i1*qsbix*x(1)+0.651/9.81*i3*qsbix*x(1) ...
(0.098/9.81)*i1*qsbix*x(2)*b2v+0.651/9.81*i3*qsbix*x(2)*b2v ...
(0.098/9.81)*i1*qsbix*x(4)*b2v+0.651/9.81*i3*qsbix*x(4)*b2v ...
(0.098/9.81)*i1*qsbix*delta_a+0.651/9.81*i3*qsbix*delta_a ...
(0.098/9.81)*i1*qsbix*delta_r+0.651/9.81*i3*qsbix*delta_r ...
(0.098/9.81)*i1*qsbix+0.651/9.81*i3*qsbix 0 ...
(0.098/9.81)*i2*qsbiz*x(1)+0.651/9.81*i1*qsbiz*x(1) ...
(0.098/9.81)*i2*qsbiz*x(2)*b2v+0.651/9.81*i1*qsbiz*x(2)*b2v ...
(0.098/9.81)*i2*qsbiz*x(4)*b2v+0.651/9.81*i1*qsbiz*x(4)*b2v ...
(0.098/9.81)*i2*qsbiz*delta_a+0.651/9.81*i1*qsbiz*delta_a ...
(0.098/9.81)*i2*qsbiz*delta_r+0.651/9.81*i1*qsbiz*delta_r ...
(0.098/9.81)*i2*qsbiz+0.651/9.81*i1*qsbiz qsmg 0 0 qsmg*delta_a];


end

if norm(P)>0 && SOKF==1
[h2term,lambda]=get_h2term(P);
zp=zp+h2term;
end

%%%---------------------Get second order terms---------------------------

function [h2term,l]=get_h2term(P)
h2term=0;l=0;
function f2term=get_f2term(x,P)
f2term=0;

%%-------------------Start of smooth function--------------------------------

function [xk_smooth,P_smooth,pk_smooth,x0s,P0s,P_lag] =...
    smooth(xk_plus,pk_plus,xk_minus,pk_minus,Khi,H,K,S,invS,innov,x0,P0)

global N total_sts

xk_smooth(:,N)=xk_plus(:,N);P_smooth(N,:)=diag(pk_plus(:,:,N))';
pk_smooth(:,:,N)=pk_plus(:,:,N);


%%------------------RTS Smoothing---------------------------

for k = N-1:-1:1 %Smoothing loop Starts

%%Smoothing Equations
K_rts(:,:,k+1)=(pk_plus(:,:,k)*Khi(:,:,k+1)'/pk_minus(:,:,k+1));
pk_smooth(:,:,k)=pk_plus(:,:,k)+(K_rts(:,:,k+1)*(pk_smooth(:,:,k+1)-...
    pk_minus(:,:,k+1))*K_rts(:,:,k+1)');
xk_smooth(:,k)=xk_plus(:,k)+K_rts(:,:,k+1)*(xk_smooth(:,k+1)-xk_minus(:,k+1));

P_smooth(k,:)=(diag(pk_smooth(:,:,k)))';%save smoothed covariance

end %Smoothing loop Ends

K_rts(:,:,1)=(P0*Khi(:,:,1)'/pk_minus(:,:,1));
P0s=P0-(K_rts(:,:,1)*(pk_minus(:,:,1)-pk_smooth(:,:,1))*K_rts(:,:,1)');
x0s=x0+K_rts(:,:,1)*(xk_smooth(:,1)-xk_minus(:,1));


for k=N:-1:1
if k==1,p_prev=P0;else p_prev=pk_plus(:,:,k-1); end
P_fow(:,:,k)=(eye(total_sts)-K(:,:,k)*H(:,:,k))*Khi(:,:,k)*p_prev;
P_lag(:,:,k)=(eye(total_sts)+...
    (pk_smooth(:,:,k)-pk_plus(:,:,k))*inv(pk_plus(:,:,k)))*P_fow(:,:,k);
end

%%%-------------------------end------------------------------------


==> EKF_REF_NEW.m <==
function EKF_REF_NEW(varargin)

tic;clc;clear all;close all;
global e_max total_sts R0_power m_noise p_noise theta N sys ns np nm dt t SOKF...
    X smooth_option q_true r_true Xd

%%1-Constant, 2-Ramp, 3-SMD, 4-SMD with weak theta, 
%%5-Longitudinal, 6-Lateral.
sys=4;

%Initial values of P0=10^P0_power,R=2^R0_power,
%%Q= 10^Q0_power for the first iteration
P0_power=-1;
Q0_power=-1;
R0_power=-1;

iter_max=100;
e_max=50;

N=100;dt=0.1;
t = 0.0:dt:N*dt;
stop=0*10^-3;

%1-Scaleup,2-IIM,3-P0smoth,
P0_method=1;
%1-P0=cov(S P)=[0,0;0,NZ],2-diag,3-full,
P0_option=1;

%1-EM(Bavdekar=z-h(xs)+...),2-MS(z-h(x+)+...),3-MT(z-h(x-)-...),4-(z-h(xd))
R_method=1;
%1-EM(Bavdekar(xs(k)-f(xs(k-1)+...),2-MS(K(z-h(x-)(z-h(x-)'K'),
%%3-MT(x(+)-x(-)+...),4-DSDT(xs(k)-xd(k)+...),
Q_method=1;
%1-Q=cov(S,P)=[NZ,0;0,0],2-diag,3-full
Q_option=1;
%1-diag,2-full
R_option=1;

R2term=1;
Q2term=1;

%Use of last few samples
last_n=0.5*N;
Scale_up=1*N;
smooth_option=1;

if sys==1;%1-Constant
m_noise=0.05;
p_noise=1*0.05;
x0_initial=[10;2];
end

if sys==2;%1-ramp
m_noise=0.05;
p_noise=1*0.05;
x0_initial=[10;3];
end

if sys==3;%SMD without weak theta
m_noise=1*[0.001,0.004];
p_noise=1*[0.001,0.002];
x0_initial=[1;0;5;0.5];
end

if sys==4;%SMD with weak theta
m_noise=1*[0.001,0.004];
p_noise=1*[0.001,0.002];
x0_initial=[1;0;5;0.5;0.5];
end

if sys==5%Longitudinal Dynamics
m_noise=[0.0001,0.0001,0.0001,1,0.1];
p_noise=1*[0.00005,0.0001,0.00005,0.5];
x0_initial=[0;0;0;0; -0.5040;-4.5532;-0.4358;-0.0078;-7.5368];
end

if sys==6;%Lateral Dynamics
m_noise=[0.00001,0.0001,0.0001,0.0001,0.005,0.004,0.001];
p_noise=1*[0.000005,0.0002,0.00005,0.0001];
x0_initial=[0;0;0;0;-0.216;-0.0033;0.168;-0.1164;-6.984;2.1384;0.0101; -0.7980;...
    -0.8544;-0.0054;0.0319;19.7208;0.5208;-0.5136;-3.38];
end

%Used for sys=5, 6
IEKF=0;
SOKF=0;

[Z,R_inj,Q_inj,PCRB,hx]=get_data;

display(['No. of data points N =' num2str(N)]);
display(['No. of states=' num2str(ns)]);
display(['No. of parameters=' num2str(np)]);
display(['No. of measurements=' num2str(nm)]);
display(['size(X0)=' num2str(total_sts) 'x' num2str(1)]);
display(['size(P0)=' num2str(total_sts) 'x' num2str(total_sts)]);
display(['size(Q)=' num2str(total_sts) 'x' num2str(total_sts)]);
display(['size(R)=' num2str(nm) 'x' num2str(nm)]);
display(['size(F)=' num2str(total_sts) 'x' num2str(total_sts)]);
display(['size(H)=' num2str(nm) 'x' num2str(total_sts)]);
display(['size(K)=' num2str(total_sts) 'x' num2str(nm)]);


%%Pre-allocating memory with zeros as values
StoreX0=zeros(e_max,total_sts);X_smooth=[];StoreP0=StoreX0;Save_Q=[];
P_EKF=zeros(e_max,total_sts);StoreR=zeros(e_max,nm);StoreQ=StoreX0;
Err=P_EKF;S1diag=zeros(N,nm);P_smooth=[];S2diag=S1diag;S3diag=S1diag;
Blob_X0=[];Blob_P0=[];J5=zeros(e_max,1);J1=zeros(e_max,nm);J2=J1;J3=J1;
J4=J1;Save_R=[];Save_P0=[];Save_X=[];J6=zeros(e_max,ns);J7=J6;J8=J6;
C1diag=zeros(N,ns);C2diag=C1diag;C3diag=C1diag;X_comb=[];P_comb=[];
K_all=[];Store_K=zeros(e_max,total_sts*nm);filename='workspace_ref';

xk_prior=zeros(total_sts,N);pk_prior=zeros(total_sts,total_sts,N);hx1=zeros(nm,N);
H1=zeros(nm,total_sts,N);hx2=hx1;hx3=hx1;hx4=hx1;invS=zeros(nm,nm,N);
xk_posterior=xk_prior;pk_minus=zeros(N,total_sts);pk_plus=pk_minus;fail=0;
K=zeros(total_sts,nm,N);dynamical_residue=hx1;S1=invS;S2=S1;S3=S1;
fxs=xk_prior;pk_posterior=pk_prior;F=pk_prior;Fs=F;Fd=F;innov=hx1;H2=H1;
filter_residue=hx1;smooth_residue=hx1;H3=H1;xd_est=xk_prior;w2=xk_prior;
X_NR=zeros(ns,N);tx=t(2:N+1);xx=repmat(tx,2,1);xx=xx(:);warning=zeros(e_max,1);
CRB_NR=NaN(e_max,np);Theta_NR=NaN(e_max,np);R_NR=NaN(e_max,nm);

for e=1:e_max

z=Z(:,:,e);flag=1;
Zcost=zeros(iter_max,nm,4);L=zeros(iter_max,1);Xcost=zeros(iter_max,ns,3);
if sum(p_noise)==0,[CRB_NR(e,:),Theta_NR(e,:),R_NR(e,:),X_NR]=Gauss_Newton(z);end

for iter=1:iter_max

if iter==1
x0=x0_initial(1:total_sts);
P0=10^P0_power*eye(total_sts);
Q=10^Q0_power*diag([ones(1,ns) 0*ones(1,np)]);
R=2^R0_power*eye(nm);
end

if iter>1
x0=x0_est;
P0=P0_est;
R=R_est;
Q=Q_est;
end

%Q=1.0*diag([Q_inj(e,:) 0*ones(1,np)]);
%R=1.0*diag(R_inj(e,:));

%%For Q=0 case
if sum(p_noise)==0,Q=diag([ones(1,ns)*10^-10 zeros(1,np)]);end

%Forcing the diagonal values to be +ve
Q=Q-diag(diag(Q))+diag(abs(diag(Q)));
R=R-diag(diag(R))+diag(abs(diag(R)));
P0=P0-diag(diag(P0))+diag(abs(diag(P0)));

E_iter=[e,iter];
display(E_iter,'ensemble , iter');
display(x0','x0');display(diag(P0)','P0');
display(diag(R)','R');display(diag(Q)','Q');

for k = 1:N %Data processing loop Starts

if k==1 , x_prev=x0; p_prev=P0;end
if k>1 , x_prev=xk_posterior(:,k-1);p_prev=pk_posterior(:,:,k-1);end

[fx,F(:,:,k)]=state_transition(x_prev,k,k+1,p_prev);

%%%%Kalman time update equations
xk_prior(:,k)=fx;
pk_prior(:,:,k) =F(:,:,k)*p_prev*F(:,:,k)'+1*Q;

epsilon=1;i=0;%%Iterated EKF
while epsilon>10^-3

i=i+1;
if i==1,x_nominal=xk_prior(:,k);p_nominal=pk_prior(:,:,k);end
if i>1,x_nominal=x_updated;p_nominal=p_updated;end

[hx1(:,k),H1(:,:,k),l1]=measurement_transition(x_nominal,k,p_nominal);
S1(:,:,k)=H1(:,:,k)*pk_prior(:,:,k)*H1(:,:,k)'+R+l1;invS(:,:,k)=inv(S1(:,:,k));
innov(:,k) =z(:,k)- hx1(:,k)-H1(:,:,k)*(xk_prior(:,k)-x_nominal);

%%%%Kalman measurement update equations
K(:,:,k) =pk_prior(:,:,k)*H1(:,:,k)'*invS(:,:,k);
p_updated=(eye(total_sts)-K(:,:,k)*H1(:,:,k))*pk_prior(:,:,k); 
x_updated = xk_prior(:,k) + K(:,:,k)*innov(:,k);

if IEKF==1,epsilon=norm(x_updated-x_nominal);else epsilon=0;end
if i>100,fail=fail+1;break;end
end

xk_posterior(:,k) = x_updated;pk_posterior(:,:,k)=p_updated;


end %Data processing loop End

for k=1:N,L(iter,:)=L(iter,:)+innov(:,k,1)'*invS(:,:,k)*innov(:,k)+1*log(det(S1(:,:,k)));end
if iter>1&&flag==1,delta=abs((L(iter)-L(iter-1))/L(iter));if delta<stop,flag=0;end,end

if flag==1

[xk_smooth,Pk_smooth,pk_smooth,x0smooth,P0smooth,Plag]=...
smooth(xk_posterior,pk_posterior,xk_prior,pk_prior,F,H1,K,S1,invS,innov,x0,P0);
x0_est=x0smooth;

for k=1:N
if k==1,x_prev=x0_est;p_prev=P0smooth;xd_prev=x0_est;else
x_prev=xk_smooth(:,k-1);p_prev=pk_smooth(:,:,k-1);xd_prev=xd_est(:,k-1);end
[fxs(:,k),Fs(:,:,k)]=state_transition(x_prev,k,k+1,p_prev);

[xd_est(:,k),Fd(:,:,k)]=state_transition(xd_prev,k,k+1,0);
fxd(:,k)=1*xd_est(:,k)+Fd(:,:,k)*(x_prev-1*xd_prev);
w2(:,k)=xk_smooth(:,k)-1*xd_est(:,k)-Fd(:,:,k)*(x_prev-1*xd_prev);
end

for k=1:N,
[hx2(:,k),H2(:,:,k)]=measurement_transition(xk_posterior(:,k),k,pk_posterior(:,:,k));
[hx3(:,k),H3(:,:,k)]=measurement_transition(xk_smooth(:,k),k,pk_smooth(:,:,k));
[hx4(:,k)]=measurement_transition(xd_est(:,k),k,0);
dynamical_residue(:,k)= z(:,k)-hx4(:,k);
filter_residue(:,k) = z(:,k)-hx2(:,k); 
smooth_residue(:,k) = z(:,k)-hx3(:,k);

pk_minus(k,:)=diag(pk_prior(:,:,k)); pk_plus(k,:)=diag(pk_posterior(:,:,k));
S2(:,:,k)=-H2(:,:,k)*pk_posterior(:,:,k)*H2(:,:,k)'+R;S2diag(k,:)=abs(diag(S2(:,:,k)));
S3(:,:,k)=-H3(:,:,k)*pk_smooth(:,:,k)*H3(:,:,k)'+R;S3diag(k,:)=abs(diag(S3(:,:,k)));
S1diag(k,:)=diag(S1(:,:,k));
end

%%Estimation of Q,R
w1=xk_smooth-fxs;
Qcap1=0;Qcap2=0;Rcap=0;
for k=1:N
if k==1,
    x_prev=x0_est;p_prev=P0smooth;else x_prev=xk_smooth(:,k-1);
    p_prev=pk_smooth(:,:,k-1);
end
Qcap1=Qcap1+w1(:,k)*w1(:,k)'+Q2term*(Fs(:,:,k)*p_prev*Fs(:,:,k)'+...
    pk_smooth(:,:,k)-Plag(:,:,k)*Fs(:,:,k)'-Fs(:,:,k)*Plag(:,:,k)');
Qcap2=Qcap2+w2(:,k)*w2(:,k)'+Q2term*(Fd(:,:,k)*p_prev*Fd(:,:,k)'+...
    pk_smooth(:,:,k)-Plag(:,:,k)*Fd(:,:,k)'-Fd(:,:,k)*Plag(:,:,k)');
Rcap=Rcap+smooth_residue(:,k)*smooth_residue(:,k)'+...
    R2term*(H3(:,:,k)*pk_smooth(:,:,k)*H3(:,:,k)');
end

Q_MT=0;w3=xk_posterior-xk_prior;
R_MT=0;R_MS=0;
for k=N-last_n+1:N
Q_MT=Q_MT+w3(:,k)*w3(:,k)'-Q2term*((pk_prior(:,:,k)-Q)-pk_posterior(:,:,k));  
R_MT=R_MT+innov(:,k)*innov(:,k)'-R2term*(H1(:,:,k)*(pk_prior(:,:,k))*H1(:,:,k)');
R_MS=R_MS+filter_residue(:,k)*filter_residue(:,k)'+...
    R2term*(H2(:,:,k)*pk_posterior(:,:,k)*H2(:,:,k)');
end

if Q_method==1,Q_full=1/N*Qcap1;end
if Q_method==2,Q_full=K(:,:,N)*cov(innov(:,N-last_n+1:N)')*K(:,:,N)';end
if Q_method==3,Q_full=1/last_n*Q_MT;end
if Q_method==4,Q_full=1/N*Qcap2;end

if Q_option==1,Q_est=Q_full;Q_est(ns+1:total_sts,:)=0;
    Q_est(:,ns+1:total_sts)=0;Q_est=diag(abs(diag(Q_est)));end
if Q_option==2,Q_est=diag(abs(diag(Q_full)));end
if Q_option==3,Q_est=Q_full;end

if R_method==1,R_full=1/N*Rcap;end
if R_method==2,R_full=1/last_n*R_MS;end
if R_method==3,R_full=1/last_n*R_MT;end
if R_method==4,R_full=cov(dynamical_residue');end

if R_option==1,R_est=diag(abs(diag(R_full)));end
if R_option==2,R_est=R_full;end

IM=0;%%Estimation of P0
for k=1:N,IM=IM+F(:,:,k)'*H1(:,:,k)'*inv(R)*H1(:,:,k)*F(:,:,k);end

if rcond(IM)<10^-10
IM=0;%%Estimation of P0
for k=1:N,
    IM=IM+F(1:ns,1:ns,k)'*H1(:,1:ns,k)'*inv(R)*H1(:,1:ns,k)*F(1:ns,1:ns,k);end
    IM=[diag(abs(diag(IM))),zeros(ns,np);zeros(np,ns),N*eye(np)];
end

if P0_method==1,P0_full=Scale_up*pk_posterior(:,:,N);end
if P0_method==2,P0_full=inv(1/N*IM);end
if P0_method==3,P0_full=P0smooth;end

if P0_option==1,P0_est=P0_full;P0_est(1:ns,:)=0;P0_est(:,1:ns)=0;
x0_est=[Xd(1,1:ns)';xk_posterior(ns+1:end,N)];end
if P0_option==2,P0_est=diag(diag(P0_full));end
if P0_option==3,P0_est=P0_full;end

for k=1:N
if k==1,p_prev=P0smooth;else p_prev=pk_smooth(:,:,k-1);end
Zcost(iter,:,1)=Zcost(iter,:,1)+innov(:,k)'.^2./S1diag(k,:);
Zcost(iter,:,2)=Zcost(iter,:,2)+filter_residue(:,k)'.^2./S2diag(k,:);
Zcost(iter,:,3)=Zcost(iter,:,3)+smooth_residue(:,k)'.^2./S3diag(k,:);
Zcost(iter,:,4)=Zcost(iter,:,4)+dynamical_residue(:,k)'.^2;

C1diag(k,:)=-diag(Fs(1:ns,1:ns,k)*p_prev(1:ns,1:ns)*Fs(1:ns,1:ns,k)'+pk_smooth(1:ns,1:ns,k)-...
    Plag(1:ns,1:ns,k)*Fs(1:ns,1:ns,k)'-Fs(1:ns,1:ns,k)*Plag(1:ns,1:ns,k)'-Q(1:ns,1:ns))';
C2diag(k,:)=-diag(Fs(1:ns,1:ns,k)*p_prev(1:ns,1:ns)*Fs(1:ns,1:ns,k)'+pk_smooth(1:ns,1:ns,k)-...
    Plag(1:ns,1:ns,k)*Fs(1:ns,1:ns,k)'-Fs(1:ns,1:ns,k)*Plag(1:ns,1:ns,k)'-Q(1:ns,1:ns))';
C3diag(k,:)=diag(pk_prior(1:ns,1:ns,k)-pk_posterior(1:ns,1:ns,k))';

if sum(p_noise)>0
Xcost(iter,:,1)=Xcost(iter,:,1)+w1(1:ns,k)'.^2./C1diag(k,:);
Xcost(iter,:,2)=Xcost(iter,:,2)+w2(1:ns,k)'.^2./C2diag(k,:);
Xcost(iter,:,3)=Xcost(iter,:,3)+w3(1:ns,k)'.^2./C3diag(k,:);
end
end
end

if flag==0;Zcost(iter,:,:)=Zcost(iter-1,:,:);Xcost(iter,:,:)=Xcost(iter-1,:,:);end

if e==e_max
    
Save_X=[Save_X;x0'];Save_P0=[Save_P0;diag(P0)'];
Save_R=[Save_R;diag(R)'];Save_Q=[Save_Q;diag(Q(:,:,1))'];
    
for s=1:total_sts,
X_temp=[xk_prior(s,:);xk_posterior(s,:)];X_comb_iter(:,s)=X_temp(:);
P_temp=[pk_minus(:,s)';pk_plus(:,s)'];P_comb_iter(:,s)=P_temp(:);
end

X_comb=[X_comb;X_comb_iter;NaN(1,total_sts)];
P_comb=[P_comb;P_comb_iter;NaN(1,total_sts)];
X_smooth=[X_smooth;xk_smooth';NaN(1,total_sts)];
P_smooth=[P_smooth;Pk_smooth;NaN(1,total_sts)];
K_all=[K_all;reshape(K(:),total_sts*nm,[])';NaN(1,total_sts*nm)];
Blob_X0=[Blob_X0;x0'];Blob_P0=[Blob_P0;diag(P0)'];

end
end

%%saving ensemble values
StoreX0(e,:)=x0;StoreP0(e,:)=diag(P0);StoreQ(e,:)=diag(Q(:,:,1));StoreR(e,:)=diag(R);
P_EKF(e,:)=diag(pk_posterior(:,:,N));Err(e,:)=xk_posterior(:,N)'-1*X(N+1,:,e);
MSE_NR(e,:)=mean((X(2:N+1,1:ns,e)'-X_NR).^2,2);Kf=K(:,:,N);Store_K(e,:)=Kf(:);

J1(e,:)=Zcost(iter_max,:,1)/N;J2(e,:)=Zcost(iter_max,:,2)/N;J3(e,:)=Zcost(iter_max,:,3)/N;
J4(e,:)=Zcost(iter_max,:,4)/N;J5(e,:)=L(iter_max,:)/N;if flag==1,warning(e,1)=1;end
J6(e,:)=Xcost(iter_max,:,1)/N;J7(e,:)=Xcost(iter_max,:,2)/N;J8(e,:)=Xcost(iter_max,:,3)/N;

end

Q_mean_EKF=mean(StoreQ(:,1:ns),1);
R_mean_EKF=mean(StoreR,1);
R_injected=mean(R_inj,1);
Q_injected=mean(Q_inj,1);
Theta_EKF=StoreX0(:,ns+1:total_sts);
Theta_mean_EKF=mean(Theta_EKF,1);
Sigma_EKF=sqrt(P_EKF);
Sigma_mean_EKF=mean(Sigma_EKF,1);
Theta_mean_NR=mean(Theta_NR,1);
Sigma_NR=sqrt(CRB_NR);
Sigma_mean_NR=mean(Sigma_NR,1);
R_mean_NR=mean(R_NR,1);
R_std_ekf=std(StoreR,1,1);
Q_std_ekf=std(StoreQ,1,1);
Theta_corrcoef_EKF=corrcoef(Theta_EKF);
Theta_corrcoef_NR=corrcoef(Theta_NR);
Err_NR=Theta_NR-repmat(theta',e_max,1);
STD_Theta=std(Theta_EKF,1,1);
SIGMA_avg=Sigma_mean_EKF(ns+1:end);

display('---------Displaying results-------------');

theta_ratio_NR_true=abs(Theta_mean_NR./theta');
theta_ratio_EKF_NR=abs(Theta_mean_EKF./Theta_mean_NR);
theta_ratio_EKF_true=abs(Theta_mean_EKF./theta')

PCRB_ratio=sqrt(PCRB)./Sigma_mean_EKF(1:ns)
CRB_ratio=Sigma_mean_NR./Sigma_mean_EKF(ns+1:end)

Consistency_ratio_EKF=std(Theta_EKF,1,1)./Sigma_mean_EKF(ns+1:end)
Consistency_ratio_NR=std(Theta_NR,1,1)./Sigma_mean_NR

Spread_EKF=abs(100*mean(sqrt((P_EKF(:,ns+1:end)+ Err(:,ns+1:end).^2)),1)./theta')
Spread_NR=abs(100*mean(sqrt(CRB_NR+ Err_NR.^2),1)./theta')

R_ratio_EKF_true=R_mean_EKF./m_noise
R_ratio_EKF_NR=R_mean_EKF./R_mean_NR
Q_ratio_EKF_true=Q_mean_EKF./p_noise

Q_ratio_INJ_true=Q_injected./p_noise;
R_ratio_INJ_true=R_injected./m_noise;
R_ratio_NR_true=R_mean_NR./m_noise;

Q_ratio_EKF_INJ=Q_mean_EKF./Q_injected;
R_ratio_EKF_INJ=R_mean_EKF./R_injected;

J1_8_mean=[sum(mean(J1,1)) ,sum(mean(J2,1)),sum(mean(J3,1)),sum(mean(J4,1)),...
sum(mean(J5,1)),sum(mean(J6,1)),sum(mean(J7,1)),sum(mean(J8,1))]

J1_8_std=[sum(std(J1,1,1)) ,sum(std(J2,1,1)),sum(std(J3,1,1)),sum(std(J4,1,1)),...
sum(std(J5,1,1)),sum(std(J6,1,1)),sum(std(J7,1,1)),sum(std(J8,1,1))]

Mean_Kfinal=mean(Store_K,1),Sigma_Kfinal=std(Store_K,1,1)

%%----------------------------------------------------------------------------Plotting figures------------------------------------------------------------

%generate x-axis values (time points) and legend entries for plotting
t1=[];for l=1:iter_max, y=t(N+1)*(l-1):dt:t(N+1)*l;t1=[t1 y NaN];end

tp1=t(2):dt:t(N+1)*iter_max+dt*(iter_max-1);t2=[];
for l=1:iter_max,
tp02=repmat(tp1(N*(l-1)+1:N*l),2,1);
tp2=[tp02(:)' NaN tp1(~(N*(l-1)+1:N*l))];
t2=[t2 tp2];
end

y1=t(2):dt:t(N+1)*iter_max+dt*(iter_max-1);t3=[];
for l=1:iter_max,t3=[t3 y1(N*(l-1)+1:N*l) NaN y1(~(N*(l-1)+1:N*l))];end

t4=t(1):N*dt:t(1)+N*dt*iter_max;t4=t4(1:end-1);t5=1:iter_max;

string1=[];string2=[];string3=[];string4=[];string5=[];string6=[];

for p=1:np
string1=char(string1,['\bf\theta' num2str(p)]);
string3=char(string3,['P0 \bf\theta' num2str(p)]);
end

for s=1:ns+np
string4=char(string4,['Q  ' num2str(s) num2str(s)]);
string5=char(string5,['P0 ' num2str(s) num2str(s)]);
end

for m=1:nm
string2=char(string2,['R' num2str(m) num2str(m)]);
for s=1:total_sts
string6=char(string6,['K ' num2str(s) num2str(m)]);
end
end

r=smooth_residue;w=w1;
Err_Th=abs(Save_X(:,ns+1:end)-repmat(Save_X(iter_max,ns+1:end),size(Save_X,1),1));
Err_P0=abs(Save_P0(:,ns+1:end)-repmat(Save_P0(iter_max,ns+1:end),size(Save_P0,1),1));
Err_R=abs(Save_R-repmat(Save_R(iter_max,:),size(Save_R,1),1));
Err_Q=abs(Save_Q(:,1:ns)-repmat(Save_Q(iter_max,1:ns),size(Save_Q,1),1));

toc,save(filename),
evalin('base',sprintf('load(''%s'')',filename))%load workspace

%%-------------------EKF Plots-----------------------------------------

figure,semilogy(t5,Save_Q(:,1:ns),'-',t5,Save_R,'*-','linewidth',2),grid on
legend(char(string4(2:ns+1,:),string2(2:end,:))),
title('Variation of R and Q with iterations','fontsize',14)
set(gca,'fontsize',14)

figure,semilogy(t5,abs(sum(Zcost(:,:,1)/N,2)),t5,abs(sum(Zcost(:,:,2)/N,2)),t5,abs(sum(Zcost(:,:,3)/N,2)),...
    t5,abs(sum(Zcost(:,:,4)/N,2)),t5,abs(sum(L/N,2)),...
t5,abs(sum(Xcost(:,:,1)/N,2)),t5,abs(sum(Xcost(:,:,2),2)),t5,abs(sum(Xcost(:,:,3),2)),'linewidth',2),
legend('J1','J2','J3','J4','J5','J6','J7','J8'),grid on
title('Variation of different costs (J1-J8) with iterations','fontsize',14)
set(gca,'fontsize',14)

figure,semilogy(t5,abs(Save_X(:,ns+1:end)),'-','linewidth',2),hold on
semilogy(t5,Save_P0(:,ns+1:end),'*-','linewidth',2),grid on
legend(char(string1(2:end,:),string3(2:end,:))),
title('Variation of parameter and its initial covariance (P0) with iterations','fontsize',14)
set(gca,'fontsize',14)

for s=1:nm
figure,subplot(3,1,1),plot(t(2:end),sqrt(S1diag(:,s)),'b-',t(2:end),-sqrt(S1diag(:,s)),'b-',...
    t(2:end),innov(s,:)','r-','linewidth',2),grid on,
title(['innovations outside {\sigma} bound = ' ...
    num2str(100*length(find(sqrt(S1diag(:,s))<abs(innov(s,:)')))/N) ' %'],'fontsize',14),
set(gca,'fontsize',14)

subplot(3,1,2),plot(t(2:end),sqrt(S2diag(:,s)),'b-',t(2:end),-sqrt(S2diag(:,s)),'b-',...
    t(2:end),filter_residue(s,:)','r-','linewidth',2),grid on,
title(['filter-residue outside {\sigma} bound = ' ...
    num2str(100*length(find(sqrt(S2diag(:,s))<abs(filter_residue(s,:)')))/N) ' %'],'fontsize',14)
set(gca,'fontsize',14)

subplot(3,1,3),plot(t(2:end),sqrt(S3diag(:,s)),'b-',t(2:end),-sqrt(S3diag(:,s)),'b-',...
    t(2:end),smooth_residue(s,:)','r-','linewidth',2),grid on,
title(['smooth-residue outside {\sigma} bound = ' ...
    num2str(100*length(find(sqrt(S3diag(:,s))<abs(smooth_residue(s,:)')))/N) ' %'],'fontsize',14),
set(gca,'fontsize',14)
end

for s=1:nm
figure,plot(tx,hx4(s,:),'-',tx,hx2(s,:),'-',tx,hx3(s,:),'-',tx,z(s,:),'go','linewidth',2),
legend('h(Xd)','h(X+)','h(Xs)','Z'),grid on,
title(['Comparison of the predicted dynamics, posterior, smoothed and the measurement '...
    num2str(s) ],'fontsize',14),set(gca,'fontsize',14)
end

for s=1:nm
n=(s-1)*2+1;
[acr1,lag_s1]=xcorr(r_true(:,m,e_max),'coeff'); [acr2,lag_s2]=xcorr(r(m,:)','coeff');
figure,subplot(2,1,1),plot(t(2:N+1),r_true(:,s,e_max),'b-',t(2:N+1),r(s,:)','r--','linewidth',2),grid on,
title(['Time variation of injected and estimated measurement noise ' num2str(s)],'fontsize',14)
set(gca,'fontsize',14)

subplot(2,1,2),plot(lag_s1(lag_s1>=0),acr1(lag_s1>=0,:),'b-',...
    lag_s2(lag_s2>=0),acr2(lag_s2>=0,:),'r--','linewidth',2),
title(['Time lag variation of  autocorrelation of injected and estimated measurement noise '...
    num2str(s)],'fontsize',14),legend('injected','estimated'),grid on
set(gca,'fontsize',14)
end

for s=1:ns
n=(s-1)*2+1;
[acr1,lag_s1]=xcorr(q_true(:,s,e_max),'coeff'); [acr2,lag_s2]=xcorr(w(s,:)','coeff');
figure,subplot(2,1,1),plot(t(2:N+1),q_true(:,s,e_max),'b-',t(2:N+1),w(s,:)','r--','linewidth',2),grid on,
title(['Time variation of injected and estimated process noise ' num2str(s)],'fontsize',14)
set(gca,'fontsize',14)

subplot(2,1,2),plot(lag_s1(lag_s1>=0),acr1(lag_s1>=0,:),'b-',...
    lag_s2(lag_s2>=0),acr2(lag_s2>=0,:),'r--','linewidth',2),
title(['Time lag variation of  autocorrelation of injected and estimated process noise '...
    num2str(s)],'fontsize',14)
legend('injected','estimated'),grid on
set(gca,'fontsize',14)
end

for p=1:np
figure,subplot(2,1,1),plot(t1,repmat([ones(N+1,1)*theta(p);NaN],iter_max,1),'k-',...
    t3,X_smooth(:,ns+p),'r-',t2,X_comb(:,ns+p),'b-',t4,Blob_X0(:,ns+p),'go','linewidth',2)
legend(char(['\bf\theta true' num2str(p)],'\bf\theta smooth','\bf\theta filtered','\bf\theta initial')),
title(['\bf{\theta} = ' num2str(p) ' versus iterated time instants'],'fontsize',14),grid on
set(gca,'fontsize',14)

subplot(2,1,2),semilogy(t3,P_smooth(:,ns+p),'r-',t2,P_comb(:,ns+p),'b-',...
    t4,Blob_P0(:,ns+p),'go','linewidth',2),hold on,legend(char('P smooth','P filtered','P0'))
title(['P\bf{\theta} = ' num2str(p) ' versus iterated time instants'],'fontsize',14),grid on
set(gca,'fontsize',14)
end

figure,semilogy(t5,Err_Th,'--',t5,Err_P0,'*-',t5,Err_R,'o-',t5,Err_Q,'-','linewidth',2),grid on
legend(char(string1(2:end,:),string3(2:end,:),string4(2:ns+1,:),string2(2:end,:))),
title('The absolute difference between the iterated and final values with iterations','fontsize',14)
set(gca,'fontsize',14)

figure,plot(t3,K_all,'linewidth',2),grid on,legend(string6(2:end,:))
title('Gain variations through cumulative time with iterations ','fontsize',14)
set(gca,'fontsize',14)

%%%---------------------------------------------------------------Start of systm function------------------------------------------------------------

function [Z,varR,varQ,PCRB,hx] = get_data

global m_noise ns nm np sys p_noise Xd theta N e_max X total_sts...
    unit_f unit_h q_true r_true

rng('default');

if sys==1
theta=1;nm=1;ns=1;np=1;
x0_true=[10;theta];
end

if sys==2
theta=2;nm=1;ns=1;np=1;
x0_true=[10;theta];
end

if sys==3
nm=2;ns=2;np=2;
theta=[4;0.4];
x0_true=[1;0;theta];
end

if sys==4
nm=2;ns=2;np=3;
theta=[4;0.4;0.6];
x0_true=[1;0;theta];
end

if sys==5
nm=5;ns=4;np=5;
theta=[-0.42;-3.7943;-0.3632;-0.006489;-6.2807];
x0_true=[0;0;0;0;theta];
end

if sys==6
nm=7;ns=4;np=15;
theta=[-0.18;-0.00278;0.14;-0.097;-5.82;1.782;0.0084;-0.665;-0.712;...
    -0.00447;0.02657;16.434;0.434;-0.428;-2.824];
x0_true=[0;0;0;0;theta];
end

total_sts=ns+np;
unit_f=eye(total_sts);
unit_h=eye(nm);

X=zeros(N+1,total_sts,e_max);Xd=zeros(N+1,total_sts);
Xd(1,:)=x0_true;Z=zeros(nm,N,e_max);
q_true=repmat(sqrt(p_noise),[N 1 e_max]).*randn(N,ns,e_max);
r_true=repmat(sqrt(m_noise),[N 1 e_max]).*randn(N,nm,e_max);
hx=zeros(nm,N,e_max);varR=zeros(e_max,nm);varQ=zeros(e_max,ns);
D11=zeros(ns,ns,N,e_max);D12=D11;D22=D11;

%%Adding process noise and measurement noise
for e=1:e_max

X(1,:,e)=x0_true;
varR(e,:)=var(r_true(:,:,e),1);
varQ(e,:)=var(q_true(:,:,e),1);

for k=2:N+1

[x_next_true,Khi]=state_transition(X(k-1,:,e)',k-1,k,0);
X(k,:,e)=x_next_true+[q_true(k-1,:,e)';zeros(np,1)];

if e==e_max
xd_next_true=state_transition(Xd(k-1,:)',k-1,k,0);
Xd(k,:)=xd_next_true;
end

[hx(:,k-1,e),H]=measurement_transition(X(k,:,e)',k-1,0);
Z(1:nm,k-1,e)=hx(:,k-1,e)+r_true(k-1,:,e)';

if sum(p_noise)>0
D11(:,:,k-1,e)=Khi(1:ns,1:ns)'*diag(1./varQ(e,:))*Khi(1:ns,1:ns);
D12(:,:,k-1,e)=Khi(1:ns,1:ns)'*diag(1./varQ(e,:));
D22(:,:,k-1,e)=diag(1./varQ(e,:))+H(:,1:ns)'*diag(1./varR(e,:))*H(:,1:ns);
end
end
end

if sum(p_noise)>0
D1=mean(D11,4);D2=mean(D12,4);D3=mean(D22,4);FIM=0;
for k=1:N
FIM=D3(:,:,k)-D2(:,:,k)'*inv(FIM+D1(:,:,k))*D2(:,:,k);
end
PCRB=diag(inv(FIM))';
else
PCRB=NaN(1,ns);
end

%%%%--------------------System Dynamics--------------------------

function dx=dynamics(t1,x,P)

global  ns np sys SOKF

if sys==3,dx=[x(2);-x(ns+1)*x(1)-x(ns+2)*x(2);zeros(np,1)];end
if sys==4,dx=[x(2);-x(ns+1)*x(1)-x(ns+3)*x(1)^3-x(ns+2)*x(2);zeros(np,1)];end
if sys==5,
dx=[x(ns+1)*x(1)+x(2)-0.0021*x(3)+x(ns+4)*get_u(t1);
x(ns+2)*x(1)+x(ns+3)*x(2)+x(ns+5)*get_u(t1);x(2);
15.67*x(1)-32.16*x(3)+8.354*get_u(t1); zeros(np,1)];
end
if sys==6,u=get_u(t1);
dx=[x(ns+1)*x(1)+x(ns+2)*x(2)+x(ns+3)*x(4)+x(ns+10)*u(1,1)+x(ns+11)*u(2,1);...
x(ns+4)*x(1)+x(ns+5)*x(2)+x(ns+6)*x(4)+x(ns+12)*u(1,1)+x(ns+13)*u(2,1);...
x(2);x(ns+7)*x(1)+x(ns+8)*x(2)+x(ns+9)*x(4)+x(ns+14)*u(1,1)+x(ns+15)*u(2,1);zeros(np,1)];
end

if norm(P)>0 && SOKF==1
f2term=get_f2term(x,P);
dx=dx+f2term;
end

%%%---------------------------------Get control input--------------------------------

function u=get_u(t1)

global sys

if sys==1 || sys==2 || sys==3 || sys==4, u=0; end

Uamp=0.1;

if sys==5
if t1<=0.5,u=0;end
if t1<=1 && t1>0.5,u=Uamp;end
if t1<=1.5 && t1>1,u=-Uamp;end
if t1>1.5,u=0;end
end

if sys==6

if t1<=1,u(1,1)=0;end
if t1<=4 && t1>1,u(1,1)=Uamp;end
if t1<=6 && t1>4,u(1,1)=-Uamp;end
if t1<=7 && t1>6,u(1,1)=Uamp;end
if t1<=8 && t1>7,u(1,1)=-Uamp;end
if t1>8,u(1,1)=0;end

t1=t1+0.5;
if t1<=1,u(2,1)=0;end
if t1<=4 && t1>1,u(2,1)=Uamp;end
if t1<=6 && t1>4,u(2,1)=-Uamp;end
if t1<=7 && t1>6,u(2,1)=Uamp;end
if t1<=8 && t1>7,u(2,1)=-Uamp;end
if t1>8,u(2,1)=0;end

end

%%%-----------------------------------State transition function--------------------------------

function [x_next,F] = state_transition(xp,k,k_next,P)

global  sys dt t np ns

delta=dt*(k_next-k);

if sys==1,F=[xp(2) xp(1);0 1];A=[xp(2) 0;0 1];x_next=A*xp;end
if sys==2,F=[1 delta;0 1];x_next=F*xp;end

if sys==3
A1 = [0 1 0 0; -xp(3) -xp(4) 0 0;zeros(np,ns+np)]; x_next=expm(A1*delta)*xp;
A= [0 1 0 0; -xp(3) -xp(4) -xp(1) -xp(2);zeros(np,ns+np)];F=expm(A*delta);
end

if sys==4
A1=[0 1 0 0 0;-xp(3)-(xp(5)*xp(1)^2) -xp(4) 0 0 0;zeros(np,ns+np)];x_next=expm(A1*delta)*xp;
A= [0 1 0 0 0; -xp(3)-(xp(5)*3*xp(1)^2) -xp(4) -xp(1) -xp(2) -xp(1)^3;zeros(np,ns+np)];
F=expm(A*delta);
end

if sys==5
A=[xp(ns+1) 1 -0.0021 0 xp(1) 0 0 get_u(t(k)) 0;xp(ns+2) xp(ns+3) 0 0 0 xp(1) xp(2) 0  get_u(t(k));...
0 1 0 0 0 0 0 0 0;  15.67 0 -32.16 0 0 0 0 0 0;zeros(np,ns+np)];
F=expm(A*delta);
end

if sys==6
u=get_u(t(k));
A=[xp(ns+1) xp(ns+2) 0 xp(ns+3) xp(1) xp(2) xp(4) zeros(1,6) u(1,1) u(2,1) 0 0 0 0;...
xp(ns+4) xp(ns+5) 0 xp(ns+6) 0 0 0 xp(1) xp(2) xp(4) zeros(1,5) u(1,1) u(2,1) 0 0;...
0 1 zeros(1,17);xp(ns+7) xp(ns+8) 0 xp(ns+9) zeros(1,6) xp(1) xp(2) xp(4) 0 0 0 0 u(1,1) u(2,1);...
zeros(np,ns+np)];F=expm(A*delta);
end

if sys==5 || sys==6
[~,next_states]=ode45(@dynamics,t(k):delta:t(k+1),xp,[],P);
x_next=next_states(end,:)';
end

%%%--------Get second order terms of time update equation---------------------------

function f2term=get_f2term(x,P)

global sys unit_f ns

if sys==1,Fxx=[0 1;1 0]; f2term=0.5*unit_f(:,1)*trace(Fxx*P);end
if sys==2, f2term=0;end
if sys==3,Fxx=[0 0 -1 0; 0 0 0 -1; -1 0 0 0 ; 0 -1 0 0];f2term=0.5*unit_f(:,2)*trace(Fxx*P);end
if sys==4, Fxx=[-6*x(1)*x(5) 0 -1 0 -3*x(1)^2 ; 0 0 0 -1 0 ; -1 0 0 0 0 ; 0 -1 0 0 0;-3*x(1)^2  0 0 0 0];
    f2term=0.5*unit_f(:,2)*trace(Fxx*P) ;end

if sys==5,
Fxx(:,:,1)=[0 0 0 0 1 zeros(1,4);zeros(3,9);1 zeros(1,8);zeros(4,9)];
Fxx(:,:,2)=[0 0 0 0 0 1 zeros(1,3);0 0 0 0 0 0 1 0 0;zeros(3,9);1 zeros(1,8);0 1 zeros(1,7);...
    zeros(2,9)];
f2term=0;
for i=1:2
f2term=f2term+0.5*unit_f(:,i)*trace(Fxx(:,:,i)*P);
end
end

if sys==6,
Fxx(:,:,1)=[0 0 0 0 1 zeros(1,14);0 0 0 0 0 1 zeros(1,13);zeros(1,19);0 0 0 0 0 0 1 zeros(1,12);...
1 zeros(1,18);0 1 zeros(1,17);0 0 0 1 zeros(1,15);zeros(12,19)];
Fxx(:,:,2)=[zeros(1,7) 1 zeros(1,11);zeros(1,8) 1 zeros(1,10);zeros(1,19);...
zeros(1,9) 1 zeros(1,9);zeros(3,19);1 zeros(1,18);0 1 zeros(1,17);0 0 0 1 zeros(1,15);zeros(9,19)];
Fxx(:,:,3)=zeros(19,19);
Fxx(:,:,4)=[zeros(1,10) 1 zeros(1,8);zeros(1,11) 1 zeros(1,7);zeros(1,19);zeros(1,12) 1 zeros(1,6);...
zeros(6,19);1 zeros(1,18);0 1 zeros(1,17);0 0 0 1 zeros(1,15);zeros(6,19)];
f2term=0;
for i=1:ns
f2term=f2term+0.5*unit_f(:,i)*trace(Fxx(:,:,i)*P);
end
end


%%%----------------------------Measurement linearisation function--------------------------------


function [zp,Hk,lambda]=measurement_transition(x,k,P)

global  sys ns t SOKF

lambda=0;
if sys==1,Hk=[1 0];zp=Hk*x;end
if sys==2,Hk=[1 0];zp=Hk*x;end
if sys==3,Hk=[1 0 0 0;0 1 0 0];zp=Hk*x;end
if sys==4,Hk=[1 0 0 0 0;0 1 0 0 0];zp=Hk*x;end
if sys==5,u0=100;
Hk=[1 0 0 0 0 0 0 0 0;0 1 0 0 0 0 0 0 0;0 0 1 0 0 0 0 0 0;0 0 0 1 0 0 0 0 0;...
    u0*[x(ns+1) 0 0 0 x(1) 0 0 get_u(t(k)) 0]];
h=@(x) [x(1);x(2);x(3);x(4);u0*(x(ns+1)*x(1)+x(ns+4)*get_u(t(k)))];zp=h(x);
end
if sys==6,u=get_u(t(k));u0=100;
Hk=[1 zeros(1,18);0 1 zeros(1,17);0 0 1 zeros(1,16);0 0 0 1 zeros(1,15);...
u0*[x(ns+1) 0 0 0 x(1) zeros(1,8) u(1,1) u(2,1) 0 0 0 0];...
x(ns+4) x(ns+5) 0 x(ns+6) 0 0 0 x(1) x(2) x(4) zeros(1,5) u(1,1) u(2,1) 0 0;...
x(ns+7) x(ns+8) 0 x(ns+9) zeros(1,6) x(1) x(2) x(4) 0 0 0 0 u(1,1) u(2,1)];
h=@(x) [x(1);x(2);x(3);x(4);u0*(x(ns+1)*x(1)+x(ns+10)*u(1,1)+x(ns+11)*u(2,1));...
x(ns+4)*x(1)+x(ns+5)*x(2)+x(ns+6)*x(4)+x(ns+12)*u(1,1)+x(ns+13)*u(2,1);...
x(ns+7)*x(1)+x(ns+8)*x(2)+x(ns+9)*x(4)+x(ns+14)*u(1,1)+x(ns+15)*u(2,1)];zp=h(x);
end

if norm(P)>0 && SOKF==1
[h2term,lambda]=get_h2term(P);
zp=zp+h2term;
end

%%%---------------------Get second order terms of measurement eqn---------------------------

function [h2term,l]=get_h2term(P)

global  sys unit_h nm ns

if sys==1 || sys==2 || sys==3 || sys==4, h2term=0;l=0;end

if sys==5
Dxx=100*[0 0 0 0 1 0 0 0 0;zeros(3,9);1 zeros(1,8);zeros(4,9)];
h2term=0.5*unit_h(:,5)*trace(Dxx*P);
l=zeros(nm,nm);l(5,5)=0.5*trace(Dxx*P*Dxx*P);
end

if sys==6
u0=100;
Dxx(:,:,5)=u0*[0 0 0 0 1 zeros(1,14);zeros(3,19);1 zeros(1,18);zeros(14,19)];
Dxx(:,:,6)=[zeros(1,7) 1 zeros(1,11);zeros(1,8) 1 zeros(1,10);zeros(1,19);zeros(1,9) 1 zeros(1,9);...
zeros(3,19);1 zeros(1,18);0 1 zeros(1,17);0 0 0 1 zeros(1,15);zeros(9,19)];
Dxx(:,:,7)=[zeros(1,10) 1 zeros(1,8);zeros(1,11) 1 zeros(1,7);zeros(1,19);zeros(1,12) 1 zeros(1,6);...
zeros(6,19);1 zeros(1,18);0 1 zeros(1,17);0 0 0 1 zeros(1,15);zeros(6,19)];
h2term=0;
for i=ns+1:nm
h2term= h2term+0.5*unit_h(1:nm,i)*trace(Dxx(:,:,i)*P);
end
l=zeros(nm,nm);
for i=ns+1:nm
for j=ns+1:nm
l(i,j)=0.5*trace(Dxx(:,:,i)*P*Dxx(:,:,j)*P);
end
end
end

%%-------------------Start of smooth function-----------------------------------------------

function [xk_smooth,P_smooth,pk_smooth,x0s,P0s,P_lag] =...
    smooth(xk_plus,pk_plus,xk_minus,pk_minus,Khi,H,K,S,invS,innov,x0,P0)

global N total_sts smooth_option

xk_smooth(:,N)=xk_plus(:,N);P_smooth(N,:)=diag(pk_plus(:,:,N))';
pk_smooth(:,:,N)=pk_plus(:,:,N);


if smooth_option==1

%%------------------RTS Smoothing---------------------------

for k = N-1:-1:1 %Smoothing loop Starts

%%Smoothing Equations
K_rts(:,:,k+1)=(pk_plus(:,:,k)*Khi(:,:,k+1)'/pk_minus(:,:,k+1));
pk_smooth(:,:,k)=pk_plus(:,:,k)+(K_rts(:,:,k+1)*(pk_smooth(:,:,k+1)-...
    pk_minus(:,:,k+1))*K_rts(:,:,k+1)');
xk_smooth(:,k)=xk_plus(:,k)+K_rts(:,:,k+1)*(xk_smooth(:,k+1)-xk_minus(:,k+1));

P_smooth(k,:)=(diag(pk_smooth(:,:,k)))';%save smoothed covariance

end %Smoothing loop Ends

K_rts(:,:,1)=(P0*Khi(:,:,1)'/pk_minus(:,:,1));
P0s=P0-(K_rts(:,:,1)*(pk_minus(:,:,1)-pk_smooth(:,:,1))*K_rts(:,:,1)');
x0s=x0+K_rts(:,:,1)*(xk_smooth(:,1)-xk_minus(:,1));

end

if smooth_option==2

for k = N-1:-1:1%Smoothing processing loop Starts

if k==N-1 ,l_fut=zeros(total_sts,1);L_fut=zeros(total_sts,total_sts); end
if k<N-1 ,l_fut=lambda_tilda;L_fut=Lambda_tilda; end

C=eye(total_sts)-(K(:,:,k)*H(:,:,k));
lambda=Khi(:,:,k+1)'*l_fut;Lambda=Khi(:,:,k+1)'*L_fut*Khi(:,:,k+1);

lambda_tilda=(lambda-(H(:,:,k)'*invS(:,:,k)*(innov(:,k)+S(:,:,k)*K(:,:,k)'*lambda)));
Lambda_tilda=C'*Lambda*C+H(:,:,k)'*invS(:,:,k)*H(:,:,k);

%pk_smooth(:,:,k)=pk_minus(:,:,k)-(pk_minus(:,:,k)*Lambda_tilda*pk_minus(:,:,k));
%xk_smooth(:,k)=xk_minus(:,k)-(pk_minus(:,:,k)*lambda_tilda);
%P_smooth(k,:)=(diag(pk_smooth(:,:,k)))';%save smoothed covariance

pk_smooth(:,:,k)=pk_plus(:,:,k)-pk_plus(:,:,k)*Lambda*pk_plus(:,:,k);
xk_smooth(:,k)=xk_plus(:,k)-(pk_plus(:,:,k)*lambda);
P_smooth(k,:)=(diag(pk_smooth(:,:,k)))';%save smoothed covariance

end %Smoothing processing loop End

P0s=P0-P0*Khi(:,:,1)'*Lambda_tilda*Khi(:,:,1)*P0;
x0s=x0-(P0*Khi(:,:,1)'* lambda_tilda);

end

for k=N:-1:1
if k==1,p_prev=P0;else p_prev=pk_plus(:,:,k-1); end
P_fow(:,:,k)=(eye(total_sts)-K(:,:,k)*H(:,:,k))*Khi(:,:,k)*p_prev;
P_lag(:,:,k)=(eye(total_sts)+(pk_smooth(:,:,k)-...
    pk_plus(:,:,k))*inv(pk_plus(:,:,k)))*P_fow(:,:,k);
end

%%-------------------------------------Start of Newton method------------------------------------------------------------

function [crb_est,theta_est,R_est_diag,X_est] = Gauss_Newton(z)

global m_noise theta N np nm sys

perturb=10^-5;e=eye(np);nr_iter_max=20;
J=NaN(nm,np,N);parameter_update=zeros(nr_iter_max,np);
theta_initial=theta-0.005*theta;

for nr_iter=1:nr_iter_max

if nr_iter==1
R=0.5*diag(m_noise);
parameter=theta_initial;
[~,r_perturb0]=J_function(parameter,R,z);
else
R=R_est;
parameter=parameter_update(nr_iter-1,:)';
end

for i=1:np
[~,r_perturb1]=J_function(parameter+perturb*e(:,i),R,z);
J(1:nm,i,1:N)=(r_perturb1-r_perturb0)/(perturb);
end

grad=0;hessian=0;
for k=1:N
grad=grad+(J(:,:,k)'*inv(R)*r_perturb0(:,k));
hessian=hessian+(J(:,:,k)'*inv(R)*J(:,:,k));
end

inv_hessian=inv(hessian);
inv_hessian=inv_hessian-diag(diag(inv_hessian))+diag(abs(diag(inv_hessian)));
parameter_update(nr_iter,:)=parameter-(inv_hessian*grad);

if nr_iter<nr_iter_max
[~,r_perturb0,X_est]=J_function(parameter_update(nr_iter,:)',R,z);
R_est=cov(r_perturb0');
if sys==5 || sys==6
R_est=diag(diag(cov(r_perturb0')));
end
end

end

crb_est=(diag(inv_hessian));
theta_est=parameter_update(nr_iter_max,:);
R_est_diag=diag(R);

%%---------------J function (likelihood) NR optimisation------------------------------

function [cost,innov,xd_k] = J_function(theta_est,R,z)

global Xd ns np nm N

innov=zeros(nm,N); xk_deterministic=NaN(ns+np,N);

for k = 1:N

if k==1 , x_prev=[Xd(1,1:ns)';theta_est];end
if k>1 , x_prev=xk_deterministic(:,k-1);end

xk_deterministic(:,k)=state_transition(x_prev,k,k+1,0);
hx=measurement_transition(xk_deterministic(:,k),k,0);
innov(:,k)=z(:,k)-hx;

end

cost=sum(var(innov,1,2)./diag(R));
xd_k=xk_deterministic(1:ns,:);


%%%------------------end--------------------------------------------

% Th_err=abs((Theta_EKF-Theta_NR)./Theta_NR);
% CRB_err=abs((Sigma_EKF(:,ns+1:end)-Sigma_NR)./Sigma_NR);
% 
% Th_err=sort(Th_err,1);
% CRB_err=sort(CRB_err,1);
% 
% figure,semilogy(1:e_max,Th_err,'-',1:e_max,CRB_err,'--','linewidth',2)
% legend('theta1','theta2','theta2','Ptheta1','Ptheta2','Ptheta3'),grid on




